From the Greene--Wu Convolution to Gradient Estimation over Riemannian Manifolds

Over a complete Riemannian manifold of finite dimension, Greene and Wu introduced a convolution, known as Greene-Wu (GW) convolution. In this paper, we study properties of the GW convolution and apply it to non-Euclidean machine learning problems. In particular, we derive a new formula for how the curvature of the space would affect the curvature of the function through the GW convolution. Also, following the study of the GW convolution, a new method for gradient estimation over Riemannian manifolds is introduced.

==> Riemann-grad-variance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd \n",
    "import itertools\n",
    "\n",
    "import pickle\n",
    "\n",
    "import matplotlib.pyplot as plt \n",
    "import matplotlib.ticker as mtick\n",
    "\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# two functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def lin_func( x, sigma_sq, n ):\n",
    "    \n",
    "    noise = np.random.normal(0, np.sqrt( sigma_sq ) ) \n",
    "        \n",
    "    return np.dot ( np.array( [1]* n ), x ) \n",
    "# + noise \n",
    "\n",
    "def nonlin_func( x, sigma_sq, n ): \n",
    "    \n",
    "    noise = np.random.normal(0, np.sqrt( sigma_sq ) )\n",
    "        \n",
    "    x = np.sum( np.sin(x - np.array( [1]* n ) ) )  \n",
    "    \n",
    "    return x \n",
    "# + noise\n",
    "\n",
    "\n",
    "def concave_func( x, sigma_sq, n ): \n",
    "    \n",
    "    noise = np.random.normal(0, np.sqrt( sigma_sq ) )\n",
    "        \n",
    "    x = - np.sum( x**2 ) \n",
    "    \n",
    "    return x \n",
    "# + noise "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAMPLE_SIZE = 100"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# estimation over sphere\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def exp_map(v, n ): \n",
    "        \n",
    "    return np.array( [1] + [0] * (n-1) ) * np.cos( np.linalg.norm( v ) ) \\\n",
    "                    + np.sin( np.linalg.norm( v ) ) * v / np.linalg.norm( v ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gaussian_est( func, true_grad, n, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0 \n",
    "    est_var = 0\n",
    "    \n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n-1), np.identity(n-1) )\n",
    "        v = np.array( [0] + list(v) ) \n",
    "                \n",
    "        f1 = func( exp_map( mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map( -mu * v, n), noise_var, n )\n",
    "\n",
    "        grad_est = (f1 - f2) / ( 2 * mu ) * v \n",
    "\n",
    "        avg_est = avg_est + grad_est  \n",
    "        \n",
    "        est_var = est_var + (np.linalg.norm( grad_est )  ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sphere_est( func, true_grad, n, alpha, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0\n",
    "    est_var = 0\n",
    "\n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n-1), np.identity(n-1) )\n",
    "        v = v/np.linalg.norm(v) * alpha \n",
    "        v = np.array( [0] + list(v) ) \n",
    "        \n",
    "        f1 = func( exp_map(mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map(-mu * v, n), noise_var, n ) \n",
    "\n",
    "        grad_est = n * (f1 - f2) / ( 2 * mu * alpha ** 2 ) * v \n",
    "\n",
    "        avg_est = avg_est + grad_est \n",
    "        \n",
    "        est_var = est_var + (np.linalg.norm( grad_est )  ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sphere_res(n, alpha, mu, true_grad, f, N = 100 ): \n",
    "\n",
    "    g_errors = [] ; g_vars = []\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = gaussian_est(f, true_grad, n = n, m = SAMPLE_SIZE, mu = mu )\n",
    "    \n",
    "        g_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        g_vars.append(est_var) \n",
    "    \n",
    "    s_errors = [] ; s_vars = []\n",
    "\n",
    "    true_grad_lin = np.array( [0] + [1] * (n-1) )\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = sphere_est(f, true_grad, n = n, alpha = alpha, m = SAMPLE_SIZE, mu = mu ) \n",
    "    \n",
    "        s_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        s_vars.append(est_var)\n",
    "    \n",
    "    return g_errors, s_errors, g_vars, s_vars"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.01 0.5\n",
      "10 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "30 1 0.01 0.5\n",
      "30 1 0.001 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.01,0.001] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta) \n",
    "    \n",
    "    true_grad_lin = np.array( [0] + [1] * n ) \n",
    "            \n",
    "    g_errors, s_errors, g_vars, s_vars = sphere_res( n+1, np.sqrt(n), mu, true_grad_lin, lin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, s_vars), open( './sphere_lin/n={0}_mu={1}'.format(n , mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.01 0.5\n",
      "10 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "30 1 0.01 0.5\n",
      "30 1 0.001 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.01,0.001] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta)\n",
    "    \n",
    "    true_grad_lin = np.array( [0] + [1] * n ) \n",
    "\n",
    "    true_grad_nonlin = [0] + list( np.cos( np.array( [-1] * n ) ) ) \n",
    "    \n",
    "    rho = np.random.uniform( 0.5 * np.sqrt(n), np.sqrt(2/np.pi) * 1.5 * np.sqrt(n) ) \n",
    "    \n",
    "    g_errors, s_errors, g_vars, b_vars = sphere_res( n+1, rho, mu, true_grad_nonlin, nonlin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, b_vars), open( './sphere_nonlin/n={0}_mu={1}'.format(n , mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# estimation in Euclidean space\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [],
   "source": [
    "def exp_map(v, n ): \n",
    "        \n",
    "    return v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gaussian_est( func, n, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0\n",
    "    est_var = 0\n",
    "    \n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n), np.identity(n) )\n",
    "        \n",
    "        f1 = func( exp_map( mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map( -mu * v, n), noise_var, n )\n",
    "\n",
    "        grad_est = (f1 - f2) / ( 2 * mu ) * v \n",
    "\n",
    "        avg_est = avg_est + grad_est \n",
    "        \n",
    "        est_var = est_var + np.linalg.norm( grad_est ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sphere_est( func, n, alpha, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0\n",
    "    est_var = 0\n",
    "\n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n), np.identity(n) )\n",
    "        v = v/np.linalg.norm(v) * alpha \n",
    "\n",
    "        f1 = func( exp_map(mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map(-mu * v, n), noise_var, n )\n",
    "\n",
    "        grad_est = n * (f1 - f2) / (2 *  mu ) * v / alpha**2\n",
    "\n",
    "        avg_est = avg_est + grad_est \n",
    "        \n",
    "        est_var = est_var + np.linalg.norm( grad_est ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "def euc_res(n, alpha, mu, true_grad, f, N = 100 ): \n",
    "\n",
    "    g_errors = [] ; g_vars = []\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = gaussian_est(f, n = n, m = SAMPLE_SIZE, mu = mu )\n",
    "    \n",
    "        g_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        g_vars.append(est_var) \n",
    "    \n",
    "    s_errors = [] ; s_vars = []\n",
    "\n",
    "    true_grad_lin = np.array( [0] + [1] * (n-1) )\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = sphere_est(f, n = n, alpha = alpha, m = SAMPLE_SIZE, mu = mu ) \n",
    "    \n",
    "        s_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        s_vars.append(est_var)\n",
    "    \n",
    "    return g_errors, s_errors, g_vars, s_vars"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.001 0.5\n",
      "10 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "30 1 0.001 0.5\n",
      "30 1 0.01 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.001, 0.01] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta)\n",
    "    \n",
    "    true_grad_lin = np.array( [1] * n ) \n",
    "\n",
    "    true_grad_nonlin = np.cos( np.array( [-1] * n ) ) \n",
    "    \n",
    "    g_errors, s_errors, g_vars, s_vars = euc_res( n, np.sqrt(n), mu, true_grad_lin, lin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, s_vars), open( './euc_lin/n={0}_mu={1}'.format(n, mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.001 0.5\n",
      "10 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "30 1 0.001 0.5\n",
      "30 1 0.01 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.001, 0.01] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta)\n",
    "    \n",
    "    true_grad_lin = np.array( [1] * n ) \n",
    "\n",
    "    true_grad_nonlin = np.cos( np.array( [-1] * n ) ) \n",
    "    \n",
    "    g_errors, s_errors, g_vars, s_vars = euc_res( n, np.sqrt(n), mu, true_grad_nonlin, nonlin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, s_vars), open( './euc_nonlin/n={0}_mu={1}'.format(n, mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# estimation on function surface"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "def exp_map(v, n ): \n",
    "    \n",
    "    h = np.sqrt( 1 + np.sum(v**4) )/2. + np.arcsinh( np.sqrt(np.sum(v**4)) ) / np.sqrt(np.sum(v**4))\n",
    "    \n",
    "    v = np.array( list(v) + [h] )\n",
    "    \n",
    "    return v"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gaussian_est( func, n, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0 \n",
    "    est_var = 0\n",
    "    \n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n-1), np.identity(n-1) )\n",
    "        \n",
    "        f1 = func( exp_map( mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map( -mu * v, n), noise_var, n )\n",
    "\n",
    "        grad_est = (f1 - f2) / ( 2 * mu ) * v \n",
    "\n",
    "        avg_est = avg_est + grad_est \n",
    "        \n",
    "        est_var = est_var + np.linalg.norm( grad_est ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sphere_est( func, n, alpha, mu = 0.05 , m = 100 , noise_var = 0.0001 ):\n",
    "\n",
    "    avg_est = 0\n",
    "    est_var = 0\n",
    "\n",
    "    for _ in range(m):\n",
    "\n",
    "        v = np.random.multivariate_normal(np.zeros(n-1), np.identity(n-1) )\n",
    "        v = v/np.linalg.norm(v) * alpha \n",
    "\n",
    "        f1 = func( exp_map(mu * v, n), noise_var, n ) \n",
    "        f2 = func( exp_map(-mu * v, n), noise_var, n )\n",
    "\n",
    "        grad_est = n * (f1 - f2) / (2 *  mu ) * v / alpha**2\n",
    "\n",
    "        avg_est = avg_est + grad_est \n",
    "        \n",
    "        est_var = est_var + np.linalg.norm( grad_est ) ** 4\n",
    "\n",
    "    avg_est = avg_est / m \n",
    "    est_var = est_var / m\n",
    "    \n",
    "    return avg_est, est_var"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "def surface_res(n, alpha, mu, true_grad, f, N = 100 ): \n",
    "\n",
    "    g_errors = [] ; g_vars = []\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = gaussian_est(f, n = n, m = SAMPLE_SIZE, mu = mu )\n",
    "    \n",
    "        g_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        g_vars.append(est_var) \n",
    "    \n",
    "    s_errors = [] ; s_vars = []\n",
    "\n",
    "    true_grad_lin = np.array( [0] + [1] * (n-1) )\n",
    "\n",
    "    for _ in range(N): \n",
    "        \n",
    "        avg_est, est_var = sphere_est(f, n = n, alpha = alpha, m = SAMPLE_SIZE, mu = mu ) \n",
    "    \n",
    "        s_errors.append( np.linalg.norm( avg_est - true_grad ) ) \n",
    "        \n",
    "        s_vars.append(est_var)\n",
    "    \n",
    "    return g_errors, s_errors, g_vars, s_vars"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.001 0.5\n",
      "10 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "30 1 0.001 0.5\n",
      "30 1 0.01 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.001, 0.01] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta)\n",
    "    \n",
    "    true_grad_lin = np.array( [1] * n ) \n",
    "\n",
    "    true_grad_nonlin = list( np.cos( np.array( [-1] * n ) ) ) \n",
    "    \n",
    "    g_errors, s_errors, g_vars, s_vars = surface_res( n+1, alpha * n**beta, mu, true_grad_lin, lin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, s_vars), \n",
    "        open( './surface_lin/n={0}_mu={1}'.format(n , mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "10 1 0.001 0.5\n",
      "10 1 0.01 0.5\n",
      "20 1 0.001 0.5\n",
      "20 1 0.01 0.5\n",
      "30 1 0.001 0.5\n",
      "30 1 0.01 0.5\n"
     ]
    }
   ],
   "source": [
    "ns = [10,20,30] \n",
    "alphas = [1]  \n",
    "betas = [1./2]  \n",
    "mus = [0.001, 0.01] \n",
    "\n",
    "n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "\n",
    "res = [] \n",
    "\n",
    "for (n, alpha, mu, beta) in n_alpha_mu_beta: \n",
    "    \n",
    "    print(n,alpha,mu,beta)\n",
    "    \n",
    "    true_grad_lin = np.array( [1] * n ) \n",
    "\n",
    "    true_grad_nonlin = list( np.cos( np.array( [-1] * n ) ) )\n",
    "    \n",
    "    g_errors, s_errors, g_vars, s_vars = surface_res( n+1, alpha * n**beta, mu, true_grad_nonlin, nonlin_func )  \n",
    "    \n",
    "    pickle.dump( (g_errors, s_errors, g_vars, s_vars), \n",
    "        open( './surface_nonlin/n={0}_mu={1}'.format(n, mu) , 'wb' ) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> bandit-exp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c5271a22",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "from scipy.linalg import logm\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "4911b541",
   "metadata": {},
   "outputs": [],
   "source": [
    "N = 100; d = 10\n",
    "As = []\n",
    "\n",
    "for i in range(N):\n",
    "    \n",
    "    A = np.random.uniform(0, 1, d )\n",
    "    \n",
    "    As.append( np.outer(A , A) + 1/N/d * np.identity(d) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "1bc72146",
   "metadata": {},
   "outputs": [],
   "source": [
    "def loss(X, As):\n",
    "    \n",
    "    X_  = np.linalg.matrix_power( X, -1./2 ) \n",
    "    \n",
    "    l = 0\n",
    "    \n",
    "    for A in As:\n",
    "        \n",
    "        l = l + np.linalg.norm( np.matmul( np.matmul(X_, A) , X_ )  ) \n",
    "    \n",
    "    return l"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a7d6954f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "77420050",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0., 0.],\n",
       "       [0., 0.]])"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "logm( np.array([[1,0],[0,1]]) ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e472ef92",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> geodesic-convex-code.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd \n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.linalg import expm \n",
    "from scipy.linalg import logm \n",
    "\n",
    "from scipy.linalg import fractional_matrix_power\n",
    "\n",
    "As = [] \n",
    "\n",
    "for i in range(10):\n",
    "    \n",
    "#     A = np.identity(2)\n",
    "    A = np.random.uniform(-3, 3, size = (2,2) )\n",
    "    \n",
    "    As.append( np.dot(A, A.T) )\n",
    "    \n",
    "    \n",
    "def func(X):\n",
    "    \n",
    "    Xp = fractional_matrix_power(X, -0.5)\n",
    "    \n",
    "    s = 0 \n",
    "    \n",
    "    for A in As: \n",
    "        \n",
    "        s = s + np.linalg.norm( logm( np.dot( np.dot( Xp, A ), Xp ) ) )\n",
    "\n",
    "    return s "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## stabilized implementation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "eta = 0.005; \n",
    "delta = 0.1\n",
    "\n",
    "point = np.array([ np.random.uniform( 50, 150 ) , np.random.uniform( 150, 250 ) ] )\n",
    "\n",
    "pts = []\n",
    "\n",
    "ds_stablized = [] \n",
    "\n",
    "N = 10 \n",
    "\n",
    "Ws = [ \n",
    "    np.array([[1,0], [0,0]]), np.array([[0,1], [0,0]]), np.array([[0,0], [1,0]]), np.array([[0,0], [0,1]]),\n",
    "    np.array([[-1,0], [0,0]]), np.array([[0,-1], [0,0]]), np.array([[0,0], [-1,0]]), np.array([[0,0], [0,-1]])\n",
    "] \n",
    "\n",
    "for _ in range(5):\n",
    "    \n",
    "    X = np.random.uniform(10, 50, size = (2,2) )  \n",
    "\n",
    "    X = np.dot(X, X.T) \n",
    "    \n",
    "    ds_stablized_inner = []\n",
    "\n",
    "    for i in range(500): \n",
    "\n",
    "        g_ = np.zeros((2,2)) \n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "    #     for W in Ws:\n",
    "        while True:\n",
    "\n",
    "            W = np.random.uniform(-1, 1, size = (2,2) ) # approximate a \"ball\", w\n",
    "\n",
    "            l = np.linalg.norm( W )\n",
    "\n",
    "            if (l > 0.98) & (l<1.02): # rejection sampling \n",
    "                break\n",
    "\n",
    "        new_X1 = np.dot( np.dot( Xp, expm( delta * W ) ), Xp )\n",
    "        new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp )\n",
    "\n",
    "        d1 = func(new_X1) \n",
    "        d2 = func(new_X2) \n",
    "\n",
    "        g_ = ( func(new_X1) * W - func(new_X2) * W )/2. * 4 / delta \n",
    "        # one could change this above line to get the unstabilized implementation\n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "        X = np.real( np.dot( np.dot( Xp, expm( - eta * g_ ) ), Xp ) )\n",
    "\n",
    "        pts.append( np.real( X ) ) \n",
    "        \n",
    "        ds_stablized_inner.append( func( np.real( X ) ) )\n",
    "    \n",
    "    ds_stablized.append( ds_stablized_inner )  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds_stablized = np.array( ds_stablized ) - np.min( np.array( ds_stablized ) )\n",
    "                                                            \n",
    "ds_m = np.mean( np.array( ds_stablized ), axis = 0 ) \n",
    "ds_std = np.std( np.array( ds_stablized ), axis = 0 ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = 6,4\n",
    "plt.rcParams['font.size'] = 17.5\n",
    "\n",
    "l_s, = plt.plot(ds_m, label = 'Alg1-S') \n",
    "# l, = plt.plot(ds_unstabilized, label = 'Alg1') \n",
    "\n",
    "plt.fill_between(range(len(ds_m)), ds_m - ds_std, ds_m + ds_std, alpha = 0.25 )\n",
    "\n",
    "# plt.xlim(-10,150)\n",
    "\n",
    "plt.xlabel('Iterations') \n",
    "\n",
    "\n",
    "\n",
    "plt.ylabel('$f (x_t) - f (x^*)$')\n",
    "\n",
    "plt.legend( handles = [l_s] ) \n",
    "\n",
    "plt.tight_layout() \n",
    "\n",
    "# plt.savefig('A100Seta0.005delta0.1.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> geodesic_convex.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 219,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd \n",
    "\n",
    "import pickle\n",
    "\n",
    "from tqdm import *\n",
    "\n",
    "import itertools\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# starts here"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 213,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.linalg import expm \n",
    "from scipy.linalg import logm \n",
    "\n",
    "from scipy.linalg import fractional_matrix_power\n",
    "\n",
    "def func(X, As): ## this is the Riemannian center of mass function\n",
    "    \n",
    "    Xp = fractional_matrix_power(X, -0.5) \n",
    "        \n",
    "    s = 0 \n",
    "    \n",
    "    for A in As: \n",
    "        \n",
    "        s = s + np.linalg.norm( logm( np.dot( np.dot( Xp, A ), Xp ) ) )**2\n",
    "\n",
    "    return s "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 214,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_min(N, d, As, eta = 0.001): \n",
    "    \n",
    "    change = np.inf\n",
    "    \n",
    "    X = np.random.uniform(0.5, 50, size = (d,d) )  \n",
    "\n",
    "    X = np.dot(X, X.T) \n",
    "    \n",
    "    for _ in range(1000): \n",
    "        \n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "        \n",
    "        g_ = 0 \n",
    "        \n",
    "        for A in As:\n",
    "            \n",
    "            g_ = g_ + logm( np.dot( np.dot( Xp, np.linalg.pinv(A) ), Xp ) )\n",
    "        \n",
    "        X_next = np.real( np.dot( np.dot( Xp, expm( - eta * g_ ) ), Xp ) ) \n",
    "        \n",
    "#         change = func(X_next, As) - func(X, As) \n",
    "        \n",
    "        X = X_next\n",
    "        \n",
    "    return X\n",
    "\n",
    "X = get_min(N, d, As, eta = 0.001)\n",
    "        \n",
    "true_min = func(X, As) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 222,
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_and_save(N, d, eta, delta, rep = 5 ):\n",
    "\n",
    "    point = np.array([ np.random.uniform( 50, 150 ) , np.random.uniform( 150, 250 ) ] ) \n",
    "\n",
    "    ds_stablized = [] \n",
    "\n",
    "    As = [] \n",
    "\n",
    "    for i in range(N): \n",
    "\n",
    "        A = np.random.uniform(0, 1, size = (d,d) ) \n",
    "    #     + 0.05 * np.identity(d) \n",
    "\n",
    "        As.append( np.dot(A, A.T) ) \n",
    "        \n",
    "    X = get_min(N, d, As, eta = 0.001)\n",
    "        \n",
    "    true_min = func(X, As) \n",
    "\n",
    "    for _ in range(rep):\n",
    "\n",
    "        X = np.random.uniform(10, 50, size = (d,d) )  \n",
    "\n",
    "        X = np.dot(X, X.T) \n",
    "\n",
    "        ds_stablized_inner = []\n",
    "\n",
    "        for i in tqdm(range(1000)): \n",
    "\n",
    "            g_ = np.zeros((d,d)) \n",
    "\n",
    "            Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "            # approximate a ball in the tangent space\n",
    "            W = np.random.uniform(-1, 1, size = (d,d) ) \n",
    "\n",
    "            W = np.matmul(W, W.T)\n",
    "\n",
    "            W = W/np.linalg.norm( W )\n",
    "\n",
    "            new_X1 = np.dot( np.dot( Xp, expm( delta * W ) ), Xp )\n",
    "    #         new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp ) \n",
    "\n",
    "            d1 = func(new_X1, As) \n",
    "    #         d2 = func(new_X2, As) \n",
    "\n",
    "            j = np.random.choice(len(As)) # randomization to simulate an adversary \n",
    "\n",
    "            g_ = ( func(new_X1, [As[j]]) * W - func(X, [As[j]]) * W ) * (d * (d-1)) / 2. / delta\n",
    "\n",
    "            Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "            X = np.real( np.dot( np.dot( Xp, expm( - eta * g_ ) ), Xp ) )\n",
    "\n",
    "            pts.append( np.real( X ) ) \n",
    "\n",
    "            ds_stablized_inner.append( func( np.real( X ), As ) )\n",
    "\n",
    "        ds_stablized.append( ds_stablized_inner )  \n",
    "        \n",
    "    true_min = np.min([ true_min , np.min(ds_stablized) ] )  \n",
    "    \n",
    "    pickle.dump( (ds_stablized, true_min), open( 'resN{0}d{1}eta{2}delta{3}'.format(N,d,eta,delta) , 'wb' ) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████| 1000/1000 [00:48<00:00, 20.69it/s]\n",
      "100%|██████████| 1000/1000 [00:48<00:00, 20.80it/s]\n",
      "100%|██████████| 1000/1000 [00:47<00:00, 21.10it/s]\n",
      "100%|██████████| 1000/1000 [00:46<00:00, 21.39it/s]\n",
      "100%|██████████| 1000/1000 [00:46<00:00, 21.29it/s]\n",
      "100%|██████████| 1000/1000 [01:22<00:00, 12.08it/s]\n",
      "100%|██████████| 1000/1000 [01:23<00:00, 11.92it/s]\n",
      "100%|██████████| 1000/1000 [01:23<00:00, 11.97it/s]\n",
      "100%|██████████| 1000/1000 [01:23<00:00, 12.04it/s]\n",
      "100%|██████████| 1000/1000 [01:20<00:00, 12.40it/s]\n",
      "100%|██████████| 1000/1000 [02:00<00:00,  8.32it/s]\n",
      "100%|██████████| 1000/1000 [01:56<00:00,  8.59it/s]\n",
      "100%|██████████| 1000/1000 [01:57<00:00,  8.48it/s]\n",
      "100%|██████████| 1000/1000 [01:57<00:00,  8.50it/s]\n",
      "100%|██████████| 1000/1000 [01:59<00:00,  8.38it/s]\n"
     ]
    }
   ],
   "source": [
    "eta = 0.002\n",
    "delta = 0.1\n",
    "\n",
    "for (N,d) in [(10, 5), (20,5), (30,5)]:\n",
    "\n",
    "    run_and_save(N, d, eta, delta, rep = 5 ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 282,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = 6,4\n",
    "plt.rcParams['font.size'] = 14.5\n",
    "\n",
    "eta = 0.002\n",
    "delta = 0.1\n",
    "\n",
    "ls = []\n",
    "\n",
    "markers = ['^', 'x', 'd']\n",
    "\n",
    "Nds = [(10, 5), (20,5), (30,5)]\n",
    "\n",
    "for i in range(len(markers)):\n",
    "    \n",
    "    (N,d) = Nds[i]\n",
    "    \n",
    "    res = pickle.load( open( 'resN{0}d{1}eta{2}delta{3}'.format(N,d,eta,delta) , 'rb' ) ) \n",
    "    \n",
    "    reg = np.array(res[0]) - res[1]\n",
    "    \n",
    "    reg = np.cumsum( reg, axis = 1 )\n",
    "    \n",
    "    reg_m = np.mean( reg , axis = 0 ) \n",
    "    reg_std = np.std( reg , axis = 0 ) \n",
    "    \n",
    "    l, = plt.plot(reg_m, label = '$N = {0}$'.format(N), marker = markers[i], markevery = 50 )\n",
    "    \n",
    "    ls.append(l)\n",
    "#     labels.append() \n",
    "\n",
    "    plt.fill_between(range(len(reg_m)), reg_m - reg_std, reg_m + reg_std, alpha = 0.25 )\n",
    "    \n",
    "plt.xlabel('Step')\n",
    "\n",
    "plt.ylabel('Regret') \n",
    "\n",
    "plt.legend( handles = ls, loc = 'upper center', bbox_to_anchor=(0.5, 1.03),\n",
    "          ncol=3, fancybox=True ) \n",
    "\n",
    "plt.ylim(-100000, 7.8e5)\n",
    "\n",
    "plt.tight_layout() \n",
    "\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "\n",
    "plt.savefig('d5eta0.002mu0.1.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = 6,4\n",
    "plt.rcParams['font.size'] = 17.5\n",
    "\n",
    "\n",
    "regret = np.cumsum( np.maximum( ds_m, 0 ) )\n",
    "\n",
    "l_s, = plt.plot(regret, label = 'Alg1') \n",
    "# l, = plt.plot(ds_unstabilized, label = 'Alg1') \n",
    "\n",
    "plt.fill_between(range(len(ds_m)), regret - 10 * regret_std, regret + 10 * regret_std, alpha = 0.25 )\n",
    "\n",
    "# plt.xlim(-10,150)\n",
    "\n",
    "plt.xlabel('Step')\n",
    "\n",
    "plt.ylabel('Regret') \n",
    "\n",
    "plt.legend( handles = [l_s], loc = 'lower right' ) \n",
    "\n",
    "plt.tight_layout() \n",
    "\n",
    "plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))\n",
    "\n",
    "plt.savefig('N20d10eta0.002mu0.1.png', dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# plot grad. est. versus grad. truth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [],
   "source": [
    "tmp = np.random.uniform(-1, 1, size = 3 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 298,
   "metadata": {},
   "outputs": [],
   "source": [
    "eta = 0.0001; \n",
    "delta = 0.01\n",
    "\n",
    "point = np.array([ np.random.uniform( 50, 150 ) , np.random.uniform( 150, 250 ) ] )\n",
    "\n",
    "pts = []\n",
    "\n",
    "ds_stablized = [] \n",
    "\n",
    "N = 10 \n",
    "\n",
    "Ws = [ \n",
    "    np.array([[1,0], [0,0]]), np.array([[0,1], [0,0]]), np.array([[0,0], [1,0]]), np.array([[0,0], [0,1]]),\n",
    "    np.array([[-1,0], [0,0]]), np.array([[0,-1], [0,0]]), np.array([[0,0], [-1,0]]), np.array([[0,0], [0,-1]])\n",
    "] \n",
    "\n",
    "gs_ = []\n",
    "gs_true = []\n",
    "\n",
    "errors = []\n",
    "\n",
    "N = 1\n",
    "\n",
    "for _ in range(50):\n",
    "    \n",
    "    X = np.random.uniform(-10, 10, size = (2,2) )  \n",
    "\n",
    "#     X = np.dot(X, X.T) + np.identity(2)\n",
    "    X = np.identity(2)\n",
    "\n",
    "    Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "    \n",
    "    while True:\n",
    "\n",
    "        W = np.random.uniform(-1, 1, size = (2,2) ) # approximate a \"ball\", \n",
    "        \n",
    "        W = (W + W.T) / 2\n",
    "\n",
    "        l = np.linalg.norm( W )\n",
    "\n",
    "        if (l > 0.99) & (l<1.01): \n",
    "            break\n",
    "            \n",
    "    g_ = np.zeros((2,2)) \n",
    "        \n",
    "    for j in range(N): \n",
    "\n",
    "        new_X1 = np.dot( np.dot( Xp, expm( delta * W ) ), Xp ) \n",
    "        new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp ) \n",
    "\n",
    "        g_ = g_ + ( func(new_X1) * W - func(new_X2) * W )/2. * 3 / delta \n",
    "        \n",
    "    g_ = g_ / N \n",
    "            \n",
    "    g_true = true_grad(X) \n",
    "    \n",
    "    gs_.append(g_) \n",
    "    \n",
    "    gs_true.append(g_true) \n",
    "    \n",
    "#     errors = "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 310,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.02128482, -0.03426476],\n",
       "       [-0.03426476, -0.01249334]])"
      ]
     },
     "execution_count": 310,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "( func( new_X1 ) - func( new_X2 ) ) * W "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [],
   "source": [
    "g_ = ( func( new_X1 ) - func( new_X2 ) ) * W \n",
    "\n",
    "g_true = true_grad( X ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 307,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.02128482, -0.03426476],\n",
       "       [-0.03426476, -0.01249334]])"
      ]
     },
     "execution_count": 307,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "g_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 308,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.41993671, -0.59224903],\n",
       "       [-0.59224903, -1.48646489]])"
      ]
     },
     "execution_count": 308,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "g_true "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 309,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.0174203155683428"
      ]
     },
     "execution_count": 309,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.arccos( np.sum( g_ * g_true ) / np.linalg.norm( g_ ) / np.linalg.norm( g_true ) )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 300,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "28.096479601744086"
      ]
     },
     "execution_count": 300,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "func(X) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 301,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.7364504 ,  1.65604621],\n",
       "       [ 1.65604621, -4.06935911]])"
      ]
     },
     "execution_count": 301,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_[0] "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 302,
   "metadata": {},
   "outputs": [],
   "source": [
    "while True:\n",
    "\n",
    "    W = np.random.uniform(-1, 1, size = (2,2) ) # approximate a \"ball\", \n",
    "\n",
    "    W = (W + W.T) / 2\n",
    "\n",
    "    l = np.linalg.norm( W )\n",
    "\n",
    "    if (l > 0.99) & (l<1.01): \n",
    "        break"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 303,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.1013142630785668"
      ]
     },
     "execution_count": 303,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.arccos( np.sum( gs_[0] * gs_true[0] ) / np.linalg.norm( gs_[0] ) / np.linalg.norm( gs_true[0] ) )\n",
    "# , gs_true[0]) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 263,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-6.5769044 , -2.10327812],\n",
       "       [-2.10327812, -3.68938981]])"
      ]
     },
     "execution_count": 263,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "( func(new_X1) - func(new_X2) ) * W / 2. * 3 / delta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 265,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]]), array([[-0.41993671, -0.59224903],\n",
       "        [-0.59224903, -1.48646489]])]"
      ]
     },
     "execution_count": 265,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_true "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 272,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[array([[ 1.53063749, -3.5065624 ],\n",
       "        [-3.5065624 , -0.69215823]]), array([[-5.11948029, -0.4552135 ],\n",
       "        [-0.4552135 , -1.34726625]]), array([[-0.28363121, -3.33813008],\n",
       "        [-3.33813008, -8.97575405]]), array([[-0.60246166,  0.01491874],\n",
       "        [ 0.01491874,  0.11634518]]), array([[-3.94263427, -1.47658133],\n",
       "        [-1.47658133,  0.09416076]]), array([[ 2.07367071,  1.12928391],\n",
       "        [ 1.12928391, -4.13945877]]), array([[-6.1775715 , -0.76303338],\n",
       "        [-0.76303338, -5.53937882]]), array([[ 3.45783441, -0.18351638],\n",
       "        [-0.18351638, -5.29626769]]), array([[ 1.07471506,  0.47204287],\n",
       "        [ 0.47204287, -7.86820586]]), array([[ 2.30528066,  0.74988262],\n",
       "        [ 0.74988262, -3.00787373]]), array([[-0.67553717, -3.25166432],\n",
       "        [-3.25166432, -9.17890921]]), array([[ 0.92996267,  1.14083614],\n",
       "        [ 1.14083614, -7.07829536]]), array([[ 3.61289009, -0.56452117],\n",
       "        [-0.56452117, -3.40314812]]), array([[-6.0264363 , -1.85312889],\n",
       "        [-1.85312889, -2.30293894]]), array([[-3.02183998,  0.19952184],\n",
       "        [ 0.19952184, -0.33751044]]), array([[-0.57131597, -1.58240319],\n",
       "        [-1.58240319,  0.75772218]]), array([[-0.41629922, -0.27201129],\n",
       "        [-0.27201129,  0.28965705]]), array([[ 2.05718842, -0.12866687],\n",
       "        [-0.12866687, -1.0830045 ]]), array([[-0.11001181,  1.68561006],\n",
       "        [ 1.68561006, -2.95703603]]), array([[-1.743289  , -4.76391549],\n",
       "        [-4.76391549, -1.31942696]]), array([[-5.9744019 , -0.27412335],\n",
       "        [-0.27412335, -3.26905014]]), array([[-4.77861481, -2.6697986 ],\n",
       "        [-2.6697986 , -8.24979121]]), array([[ 4.01735296, -2.29412611],\n",
       "        [-2.29412611, -4.56659583]]), array([[ 1.62167853, -3.91403519],\n",
       "        [-3.91403519, -7.75718089]]), array([[-0.7538042 ,  0.5671738 ],\n",
       "        [ 0.5671738 , -0.38878767]]), array([[-4.1292423 ,  1.25809036],\n",
       "        [ 1.25809036, -5.13174488]]), array([[-2.62433888,  0.64273684],\n",
       "        [ 0.64273684, -8.2976049 ]]), array([[-1.64273416, -0.08044544],\n",
       "        [-0.08044544,  0.21521506]]), array([[-6.34430714, -3.03191052],\n",
       "        [-3.03191052, -5.08620233]]), array([[ 3.99337532, -1.18691023],\n",
       "        [-1.18691023, -4.49155518]]), array([[ 3.38309833, -0.94598393],\n",
       "        [-0.94598393, -2.24582299]]), array([[ 3.16311804, -2.78268655],\n",
       "        [-2.78268655, -6.89363232]]), array([[ 0.49424218,  0.09682598],\n",
       "        [ 0.09682598, -0.25297979]]), array([[ 0.03450236,  1.70006571],\n",
       "        [ 1.70006571, -3.11612088]]), array([[-3.20389732, -1.28041892],\n",
       "        [-1.28041892,  0.41061503]]), array([[-2.98873152,  1.3462829 ],\n",
       "        [ 1.3462829 , -2.21983783]]), array([[ 3.23110605, -1.24071759],\n",
       "        [-1.24071759, -1.81839046]]), array([[-2.93266566, -5.10739899],\n",
       "        [-5.10739899, -3.0798896 ]]), array([[ 0.19433289,  0.31766786],\n",
       "        [ 0.31766786, -0.34776513]]), array([[ 3.24650187,  0.02693569],\n",
       "        [ 0.02693569, -3.2823672 ]]), array([[ 2.63688805,  0.72626521],\n",
       "        [ 0.72626521, -3.96627039]]), array([[-4.83793244,  0.2335487 ],\n",
       "        [ 0.2335487 , -1.82639797]]), array([[ 1.59123023, -3.48659013],\n",
       "        [-3.48659013, -7.94092593]]), array([[ 0.87710185, -0.05366138],\n",
       "        [-0.05366138, -0.30236153]]), array([[-2.16481138, -1.1973518 ],\n",
       "        [-1.1973518 ,  0.66264944]]), array([[-3.48558128,  1.22910065],\n",
       "        [ 1.22910065, -6.47293799]]), array([[ 0.13191028,  0.39586214],\n",
       "        [ 0.39586214, -8.36688027]]), array([[ 1.61648878, -4.68659371],\n",
       "        [-4.68659371, -5.81215721]]), array([[ 0.42622568,  1.45974709],\n",
       "        [ 1.45974709, -6.42185055]]), array([[-6.5769044 , -2.10327812],\n",
       "        [-2.10327812, -3.68938981]])]"
      ]
     },
     "execution_count": 272,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 247,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "28.070042652681856"
      ]
     },
     "execution_count": 247,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "func(new_X1) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 266,
   "metadata": {},
   "outputs": [],
   "source": [
    "errors = []\n",
    "\n",
    "for i in range(len(gs_true)): \n",
    "    \n",
    "    errors.append( np.linalg.norm( gs_true[i] - gs_[i] ) / np.linalg.norm( gs_true[i] ) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 267,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.41993671, -0.59224903],\n",
       "       [-0.59224903, -1.48646489]])"
      ]
     },
     "execution_count": 267,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_true[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 268,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-6.5769044 , -2.10327812],\n",
       "       [-2.10327812, -3.68938981]])"
      ]
     },
     "execution_count": 268,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_[i]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 269,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-6.5769044 , -2.10327812],\n",
       "       [-2.10327812, -3.68938981]])"
      ]
     },
     "execution_count": 269,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gs_[i] "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 270,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.8554937868685584"
      ]
     },
     "execution_count": 270,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean( errors ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 271,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2.634096352254698,\n",
       " 2.678029114000062,\n",
       " 4.801790559513179,\n",
       " 1.0400378429226163,\n",
       " 2.3097869171848857,\n",
       " 2.492688118334551,\n",
       " 4.009532300323075,\n",
       " 3.1112379514000486,\n",
       " 3.827320422181901,\n",
       " 2.0789578312176533,\n",
       " 4.875299278967246,\n",
       " 3.5585873868526625,\n",
       " 2.541272305734529,\n",
       " 3.3803317914158,\n",
       " 1.7396517066584585,\n",
       " 1.5078990349335384,\n",
       " 1.0431638787759625,\n",
       " 1.4762762284486648,\n",
       " 2.0230375413308543,\n",
       " 3.442315671736321,\n",
       " 3.329793804576603,\n",
       " 4.874936248507798,\n",
       " 3.3654673261740933,\n",
       " 4.608030976344748,\n",
       " 1.1389262560519016,\n",
       " 3.313334947619937,\n",
       " 4.193784036689573,\n",
       " 1.2616967646784187,\n",
       " 4.4068877701128395,\n",
       " 3.0761287224662,\n",
       " 2.225377491213849,\n",
       " 4.090978954254043,\n",
       " 1.034923587072861,\n",
       " 2.081104983599919,\n",
       " 1.995682250601765,\n",
       " 2.1784834837914424,\n",
       " 2.1507235694921847,\n",
       " 4.009175352491278,\n",
       " 1.0385171195075906,\n",
       " 2.3763436654576426,\n",
       " 2.478795955037941,\n",
       " 2.607899273567296,\n",
       " 4.497788692229892,\n",
       " 1.0894609309588112,\n",
       " 1.6490198299503502,\n",
       " 3.639570261715176,\n",
       " 4.008020365617906,\n",
       " 4.273523013097569,\n",
       " 3.293768971497229,\n",
       " 3.9152325048643815]"
      ]
     },
     "execution_count": 271,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "errors  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "46.05121549961096"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gradient func(Xp) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[37.92922445, 13.54328155],\n",
       "       [13.68238322, 33.53464965]])"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Xp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1507.24259507,  858.95446765],\n",
       "       [ 888.42618417, 1198.81009301]])"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.dot( np.dot( Xp, expm( delta * W ) ), Xp )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 679,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds_min = np.min(ds_stablized)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 680,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = np.random.uniform(15, 15, size = (2,2) )  \n",
    "\n",
    "X = np.dot(X, X.T) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 681,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "900.0"
      ]
     },
     "execution_count": 681,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.linalg.norm(X)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 725,
   "metadata": {},
   "outputs": [],
   "source": [
    "eta = 0.0001; \n",
    "delta = 0.1\n",
    "\n",
    "point = np.array([ np.random.uniform( 50, 150 ) , np.random.uniform( 150, 250 ) ] )\n",
    "\n",
    "pts = []\n",
    "\n",
    "ds_stablized = [] \n",
    "\n",
    "N = 10 \n",
    "\n",
    "Ws = [ \n",
    "    np.array([[1,0], [0,0]]), np.array([[0,1], [0,0]]), np.array([[0,0], [1,0]]), np.array([[0,0], [0,1]]),\n",
    "    np.array([[-1,0], [0,0]]), np.array([[0,-1], [0,0]]), np.array([[0,0], [-1,0]]), np.array([[0,0], [0,-1]])\n",
    "] \n",
    "\n",
    "for _ in range(5):\n",
    "    \n",
    "    X = np.random.uniform(10, 50, size = (2,2) )  \n",
    "\n",
    "    X = np.dot(X, X.T) \n",
    "    \n",
    "    ds_stablized_inner = []\n",
    "\n",
    "    for i in range(500): \n",
    "\n",
    "        g_ = np.zeros((2,2)) \n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "    #     for W in Ws:\n",
    "        while True:\n",
    "\n",
    "            W = np.random.uniform(-1, 1, size = (2,2) ) # approximate a \"ball\", \n",
    "\n",
    "            l = np.linalg.norm( W )\n",
    "\n",
    "            if (l > 0.98) & (l<1.02): \n",
    "                break\n",
    "\n",
    "        new_X1 = np.dot( np.dot( Xp, expm( delta * W ) ), Xp )\n",
    "        new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp )\n",
    "\n",
    "        d1 = func(new_X1) \n",
    "        d2 = func(new_X2) \n",
    "\n",
    "        g_ = ( func(new_X1) * W - func(new_X2) * W )/2. * 4 / delta\n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "        X = np.real( np.dot( np.dot( Xp, expm( - eta * g_ ) ), Xp ) )\n",
    "\n",
    "        pts.append( np.real( X ) ) \n",
    "        \n",
    "        ds_stablized_inner.append( func( np.real( X ) ) )\n",
    "    \n",
    "    ds_stablized.append( ds_stablized_inner )  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 731,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[-241.04476075   27.9859402 ]\n",
      " [-861.2206264    97.02186937]]\n",
      "X [[196.48318847 162.6836721 ]\n",
      " [162.6836721  136.31986976]]\n",
      "|g_| 2677.7849036357934\n",
      "X [[535.59906324 439.60308839]\n",
      " [441.06784593 367.88846602]]\n",
      "|g_| 3042.4785653265585\n",
      "X [[529.19352784 432.09150098]\n",
      " [449.94198391 375.23773264]]\n",
      "|g_| 2973.5954477808095\n",
      "X [[525.43604014 426.94494302]\n",
      " [456.29239138 378.72448683]]\n",
      "|g_| 3078.965624773312\n",
      "X [[526.21415583 425.14922425]\n",
      " [455.9636445  380.05783011]]\n",
      "|g_| 2929.5393003255845\n",
      "X [[533.98539009 420.27919641]\n",
      " [458.23049591 371.81959719]]\n",
      "|g_| 3033.723803859111\n",
      "X [[541.7922789  408.70045777]\n",
      " [466.23191373 363.39078822]]\n",
      "|g_| 3067.80793329473\n",
      "X [[551.36375237 421.33052979]\n",
      " [449.73534069 355.26992636]]\n",
      "|g_| 3022.269737628624\n",
      "X [[559.46730153 431.58887805]\n",
      " [435.46734358 347.98788993]]\n",
      "|g_| 2933.8495808902526\n",
      "X [[560.05642453 448.12309758]\n",
      " [418.40001194 347.07912754]]\n",
      "|g_| 2984.6496893056124\n",
      "X [[564.21665796 450.51943723]\n",
      " [414.69724241 341.64015675]]\n",
      "|g_| 2967.638812192211\n",
      "X [[576.30397708 440.15316656]\n",
      " [418.13781741 330.60502359]]\n",
      "|g_| 3051.946245989784\n",
      "X [[568.04149873 433.45228733]\n",
      " [429.97433583 338.48196534]]\n",
      "|g_| 2976.603795075575\n",
      "X [[558.34367812 440.49750381]\n",
      " [425.92339724 350.43336874]]\n",
      "|g_| 2960.9532226721094\n",
      "X [[556.17651244 454.98813428]\n",
      " [412.87905441 350.97631132]]\n",
      "|g_| 3037.690395034332\n",
      "X [[546.24032198 455.17923752]\n",
      " [416.59811982 361.77255138]]\n",
      "|g_| 3037.747923975952\n",
      "X [[557.36691331 453.34923904]\n",
      " [410.40748042 354.09361958]]\n",
      "|g_| 3091.2556436070886\n",
      "X [[549.25524122 460.85707647]\n",
      " [404.64226749 363.58502503]]\n",
      "|g_| 3055.9688743415013\n",
      "X [[539.64811998 439.95998312]\n",
      " [428.12173154 376.73187129]]\n",
      "|g_| 2980.188610398511\n",
      "X [[537.56924771 437.57167872]\n",
      " [426.85746668 383.85287941]]\n",
      "|g_| 3055.784283608108\n",
      "X [[524.6715067  463.73715891]\n",
      " [399.87448384 399.7099632 ]]\n",
      "|g_| 3083.8782838610455\n",
      "X [[510.13170582 477.24894833]\n",
      " [394.57092189 407.8147516 ]]\n",
      "|g_| 3087.2077223640613\n",
      "X [[483.76094468 488.60953645]\n",
      " [388.59562632 431.54317107]]\n",
      "|g_| 3047.7913680023166\n",
      "X [[510.56099079 482.23435188]\n",
      " [387.72204201 407.9817676 ]]\n",
      "|g_| 3130.2285576322715\n",
      "X [[503.76424302 484.02923768]\n",
      " [393.51320252 408.75988547]]\n",
      "|g_| 3047.747516359176\n",
      "X [[518.26932822 477.97903892]\n",
      " [397.42427511 393.68374026]]\n",
      "|g_| 3027.971203162782\n",
      "X [[539.16296114 464.02936612]\n",
      " [406.08583482 372.92672668]]\n",
      "|g_| 3082.6162324864044\n",
      "X [[559.29479513 464.26637287]\n",
      " [396.86446893 352.34168142]]\n",
      "|g_| 3002.876133984098\n",
      "X [[562.98734712 441.80604171]\n",
      " [418.91498005 349.80409943]]\n",
      "|g_| 2985.717387905763\n",
      "X [[562.91019781 430.89818206]\n",
      " [431.34695624 348.42311813]]\n",
      "|g_| 3081.066792013864\n",
      "X [[561.55134527 446.62673696]\n",
      " [416.88254678 348.41582433]]\n",
      "|g_| 2951.0105052797026\n",
      "X [[553.93114365 454.41597009]\n",
      " [414.88872209 352.89341523]]\n",
      "|g_| 2980.4822313890477\n",
      "X [[549.02002357 447.36739768]\n",
      " [425.85116485 356.4971397 ]]\n",
      "|g_| 3032.3799900238328\n",
      "X [[535.86446699 453.139127  ]\n",
      " [424.81045556 370.20302733]]\n",
      "|g_| 3084.663081082228\n",
      "X [[545.11420819 449.17081743]\n",
      " [423.205733   363.30838739]]\n",
      "|g_| 2945.8114730874954\n",
      "X [[529.35957075 457.64723446]\n",
      " [421.12494793 378.1418145 ]]\n",
      "|g_| 3017.0016491987694\n",
      "X [[535.93128971 472.36361211]\n",
      " [403.27382238 370.16279506]]\n",
      "|g_| 2992.056893982234\n",
      "X [[551.92997211 461.95226909]\n",
      " [406.71696025 355.74530385]]\n",
      "|g_| 2981.7700798355545\n",
      "X [[557.11310005 478.40402587]\n",
      " [386.94844905 347.88716499]]\n",
      "|g_| 2954.110434466152\n",
      "X [[553.13546927 482.91829945]\n",
      " [385.38205266 349.73095685]]\n",
      "|g_| 3048.484415447896\n",
      "X [[570.17234578 480.65421154]\n",
      " [378.43259326 332.66168608]]\n",
      "|g_| 3021.6400259963166\n",
      "X [[568.17626166 478.34664263]\n",
      " [380.58045937 336.9254207 ]]\n",
      "|g_| 2994.0054206710656\n",
      "X [[569.72362709 473.31276018]\n",
      " [386.74668175 334.3905261 ]]\n",
      "|g_| 3097.0108951955617\n",
      "X [[580.19272076 463.23109535]\n",
      " [391.0541344  325.37674018]]\n",
      "|g_| 3002.3261484254485\n",
      "X [[581.42713441 477.12179544]\n",
      " [375.32225242 321.60610461]]\n",
      "|g_| 2959.9443170698028\n",
      "X [[596.00124476 475.98792421]\n",
      " [367.43161211 305.30644061]]\n",
      "|g_| 2984.224671668131\n",
      "X [[593.92639843 463.06160537]\n",
      " [383.54654055 309.38234291]]\n",
      "|g_| 3051.1382846619526\n",
      "X [[606.4812848  453.87976514]\n",
      " [383.71464873 298.22253157]]\n",
      "|g_| 2931.2404131409967\n",
      "X [[602.42341221 448.94431034]\n",
      " [393.50096322 301.15117563]]\n",
      "|g_| 2929.7459896894215\n",
      "X [[596.21580298 461.08864382]\n",
      " [385.75949815 305.14519232]]\n",
      "|g_| 2988.909711505337\n",
      "X [[601.95431494 453.6233611 ]\n",
      " [390.34869323 299.17343912]]\n",
      "|g_| 3040.735949096619\n",
      "X [[612.29274445 446.49637172]\n",
      " [390.00385044 289.19817043]]\n",
      "|g_| 3004.0968363715137\n",
      "X [[603.66927498 457.2431115 ]\n",
      " [385.21951026 296.84688367]]\n",
      "|g_| 2960.2882585491952\n",
      "X [[601.07941727 457.80981177]\n",
      " [387.29569044 298.52262653]]\n",
      "|g_| 2954.6189958868686\n",
      "X [[605.29498396 448.06027066]\n",
      " [394.47193702 295.38427032]]\n",
      "|g_| 3005.930191788606\n",
      "X [[609.04349172 438.26598643]\n",
      " [401.84376195 292.42185504]]\n",
      "|g_| 3077.805078258588\n",
      "X [[610.98022844 432.20679368]\n",
      " [405.93601252 291.7471537 ]]\n",
      "|g_| 3015.431116241684\n",
      "X [[602.50718318 442.30374633]\n",
      " [401.81966813 299.82235491]]\n",
      "|g_| 3045.1386739052446\n",
      "X [[610.70585129 435.14559494]\n",
      " [402.34434097 292.92610962]]\n",
      "|g_| 3066.169329987388\n",
      "X [[603.19804177 439.15220768]\n",
      " [402.79079577 301.75658359]]\n",
      "|g_| 2930.972061939915\n",
      "X [[600.09182482 432.17288004]\n",
      " [413.02930289 304.17626223]]\n",
      "|g_| 2988.4912496708616\n",
      "X [[611.50858245 424.63125372]\n",
      " [412.55818433 292.47443735]]\n",
      "|g_| 2966.010798117495\n",
      "X [[609.68299659 437.48146217]\n",
      " [400.60055097 293.9656655 ]]\n",
      "|g_| 2996.8976020345017\n",
      "X [[604.37448617 439.72628662]\n",
      " [401.02608087 300.91586164]]\n",
      "|g_| 2988.7960108532134\n",
      "X [[614.59702991 446.78198086]\n",
      " [385.15064665 290.37102437]]\n",
      "|g_| 3019.426935214442\n",
      "X [[622.18778863 449.32136707]\n",
      " [377.32230452 280.39355072]]\n",
      "|g_| 2986.8586232342955\n",
      "X [[611.23641965 462.80732067]\n",
      " [371.93756748 289.58913848]]\n",
      "|g_| 2992.593378225822\n",
      "X [[598.83892184 475.07724281]\n",
      " [368.09268916 300.33536462]]\n",
      "|g_| 3076.539888238868\n",
      "X [[586.98563812 480.39727723]\n",
      " [370.86160973 311.6536268 ]]\n",
      "|g_| 3010.664141081221\n",
      "X [[586.65955381 470.93109992]\n",
      " [380.02583349 315.64985812]]\n",
      "|g_| 2958.9851215840167\n",
      "X [[583.39559153 485.17521096]\n",
      " [365.53652868 317.23436865]]\n",
      "|g_| 2992.568367414521\n",
      "X [[573.25214621 483.02752236]\n",
      " [373.60310591 329.37381312]]\n",
      "|g_| 3024.556795628852\n",
      "X [[562.58598733 494.64371791]\n",
      " [368.15843442 336.57683574]]\n",
      "|g_| 3046.3349157917955\n",
      "X [[566.1489775  478.11716334]\n",
      " [384.62768005 336.066751  ]]\n",
      "|g_| 3006.4003061764133\n",
      "X [[575.71837483 477.02424774]\n",
      " [381.56991125 324.65462075]]\n",
      "|g_| 2942.672002802012\n",
      "X [[569.27023965 468.84400152]\n",
      " [394.58734658 332.29132159]]\n",
      "|g_| 2970.3790139905163\n",
      "X [[574.928883   479.06695407]\n",
      " [379.99343886 324.8947821 ]]\n",
      "|g_| 2995.415769425255\n",
      "X [[570.05554092 467.99690812]\n",
      " [394.16273012 332.64292633]]\n",
      "|g_| 3048.008792557011\n",
      "X [[564.37276976 482.8186659 ]\n",
      " [380.27980347 337.27849573]]\n",
      "|g_| 3030.3199157250747\n",
      "X [[567.02278469 492.72140094]\n",
      " [368.61272477 331.41430542]]\n",
      "|g_| 3081.4965967284497\n",
      "X [[577.02426393 481.60736569]\n",
      " [375.51075303 322.62829774]]\n",
      "|g_| 3018.8565157646944\n",
      "X [[587.7963191  474.31575698]\n",
      " [375.94361474 313.34716924]]\n",
      "|g_| 2982.2681668990517\n",
      "X [[586.66826142 473.89080647]\n",
      " [374.93351335 317.2896392 ]]\n",
      "|g_| 2954.6446831508238\n",
      "X [[597.40681297 458.16824938]\n",
      " [385.33887035 307.73512973]]\n",
      "|g_| 2963.1292296625484\n",
      "X [[610.2774764  462.54089872]\n",
      " [371.30433824 292.8317046 ]]\n",
      "|g_| 3044.812329499988\n",
      "X [[614.32059772 460.89015306]\n",
      " [367.51330989 291.76092452]]\n",
      "|g_| 3050.2883130165533\n",
      "X [[611.25349103 467.70467184]\n",
      " [361.10961399 295.33261981]]\n",
      "|g_| 3067.932588549021\n",
      "X [[602.13901478 459.39186943]\n",
      " [379.38300047 304.06620354]]\n",
      "|g_| 3024.407123784613\n",
      "X [[605.70893645 467.65144311]\n",
      " [368.96700428 297.12314251]]\n",
      "|g_| 2959.7926496133355\n",
      "X [[605.13979103 454.21570224]\n",
      " [383.72872862 300.41003975]]\n",
      "|g_| 3026.342714328079\n",
      "X [[618.8330764  447.12026351]\n",
      " [381.51186584 285.61825876]]\n",
      "|g_| 3028.528252966855\n",
      "X [[614.22543055 442.05926091]\n",
      " [391.62329984 289.72732238]]\n",
      "|g_| 3034.3707424043628\n",
      "X [[605.79974474 448.06795364]\n",
      " [391.28303244 298.56216557]]\n",
      "|g_| 3034.117885454331\n",
      "X [[598.31204918 438.81902657]\n",
      " [405.72670462 307.97141894]]\n",
      "|g_| 2947.419606679612\n",
      "X [[610.95742463 426.61790953]\n",
      " [409.29381998 295.30789606]]\n",
      "|g_| 3027.6482312003004\n",
      "X [[611.19692851 414.77952185]\n",
      " [420.06629402 296.54775577]]\n",
      "|g_| 2959.516246863075\n",
      "X [[608.47513988 407.92117336]\n",
      " [429.95906142 297.47861432]]\n",
      "|g_| 3055.20309648188\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[600.02448421 399.56192607]\n",
      " [442.76482067 307.05080877]]\n",
      "|g_| 2939.893172769203\n",
      "X [[595.71243623 400.55003612]\n",
      " [446.10244058 309.32018105]]\n",
      "|g_| 3030.8644199469272\n",
      "X [[593.01138794 390.37362699]\n",
      " [457.60743747 310.71105275]]\n",
      "|g_| 2990.5259229435774\n",
      "X [[592.89178187 384.11452212]\n",
      " [464.79034521 308.06704446]]\n",
      "|g_| 2981.973937145539\n",
      "X [[584.23802003 385.21820714]\n",
      " [470.0218478  315.20204857]]\n",
      "|g_| 2992.7153114195467\n",
      "X [[592.87210896 389.8662092 ]\n",
      " [460.08260629 307.9464186 ]]\n",
      "|g_| 2962.245915175444\n",
      "X [[592.0384185  384.6929894 ]\n",
      " [465.84460623 307.39326239]]\n",
      "|g_| 3054.995078494776\n",
      "X [[600.93584192 386.04632236]\n",
      " [458.03180647 300.08534645]]\n",
      "|g_| 2945.1998738553348\n",
      "X [[604.95183449 386.14409699]\n",
      " [455.95764654 295.0061675 ]]\n",
      "|g_| 2998.2569921396407\n",
      "X [[602.77550174 377.88962776]\n",
      " [465.14679628 295.80328201]]\n",
      "|g_| 3101.311028289139\n",
      "X [[604.29119148 383.31543179]\n",
      " [458.31883973 296.38703886]]\n",
      "|g_| 3003.176164045043\n",
      "X [[593.54369945 383.51946232]\n",
      " [465.05655142 307.14996801]]\n",
      "|g_| 2957.0865799602047\n",
      "X [[600.92643811 386.11712556]\n",
      " [458.23858892 299.69714204]]\n",
      "|g_| 2961.445312840317\n",
      "X [[595.4259627  377.34499216]\n",
      " [470.04265408 303.54337939]]\n",
      "|g_| 3042.7677407670694\n",
      "X [[601.78962841 371.24665345]\n",
      " [471.00780626 296.94580631]]\n",
      "|g_| 2973.700650715482\n",
      "X [[590.59320278 373.99805816]\n",
      " [476.2461239  307.43251422]]\n",
      "|g_| 2946.5669091042196\n",
      "X [[589.48613087 364.73117113]\n",
      " [485.04979169 306.92665882]]\n",
      "|g_| 2961.9973600277453\n",
      "X [[595.31109397 368.46851962]\n",
      " [478.58929688 301.31036549]]\n",
      "|g_| 2980.960655937326\n",
      "X [[606.00647564 362.45584491]\n",
      " [476.54681499 290.31886796]]\n",
      "|g_| 3033.404743489098\n",
      "X [[602.96737799 352.66007479]\n",
      " [487.66656602 290.2456427 ]]\n",
      "|g_| 3042.095662127276\n",
      "X [[605.96510357 344.47324678]\n",
      " [492.43774929 285.74383384]]\n",
      "|g_| 2990.1872606401844\n",
      "X [[599.72266954 354.51914937]\n",
      " [487.83821672 294.38540499]]\n",
      "|g_| 3020.3232859698446\n",
      "X [[590.58412318 361.64837904]\n",
      " [487.16573344 305.10718041]]\n",
      "|g_| 2937.7652501199827\n",
      "X [[590.03894332 357.71131833]\n",
      " [491.74326719 303.45546178]]\n",
      "|g_| 3062.0788275256227\n",
      "X [[579.3026214  363.53319777]\n",
      " [492.8510004  315.19831592]]\n",
      "|g_| 3042.7640516743936\n",
      "X [[576.08749083 365.66847982]\n",
      " [492.47356726 319.18576305]]\n",
      "|g_| 3018.287585823976\n",
      "X [[567.73542057 364.28293222]\n",
      " [498.39854263 326.45570945]]\n",
      "|g_| 3027.090194260638\n",
      "X [[560.69886092 367.90692607]\n",
      " [499.60411013 332.65149068]]\n",
      "|g_| 3113.348286628419\n",
      "X [[571.03514432 367.00460374]\n",
      " [494.80001886 323.10900038]]\n",
      "|g_| 2966.544284995432\n",
      "X [[564.89613939 371.96326314]\n",
      " [493.99647062 329.39819306]]\n",
      "|g_| 3013.4513185808064\n",
      "X [[555.70542917 368.13606549]\n",
      " [502.07122798 337.03381923]]\n",
      "|g_| 3091.301297003243\n",
      "X [[560.59821728 359.0970441 ]\n",
      " [507.89034669 329.88838635]]\n",
      "|g_| 3037.4833673405155\n",
      "X [[554.96409582 367.09128525]\n",
      " [503.78447972 336.83829748]]\n",
      "|g_| 3068.23276226297\n",
      "X [[553.81603952 365.61744197]\n",
      " [505.5335945  337.70914309]]\n",
      "|g_| 3006.5308007982703\n",
      "X [[549.64644151 355.31652575]\n",
      " [516.56519088 338.82054163]]\n",
      "|g_| 3097.809617837843\n",
      "X [[544.98527695 347.6706082 ]\n",
      " [525.73001279 340.18252417]]\n",
      "|g_| 3115.6163360058745\n",
      "X [[534.50609299 347.04277359]\n",
      " [530.29305852 350.21967668]]\n",
      "|g_| 3057.418326319624\n",
      "X [[540.17716957 355.48499649]\n",
      " [519.71561271 348.90503672]]\n",
      "|g_| 3064.157784440471\n",
      "X [[534.74584468 357.31028546]\n",
      " [520.57770198 354.08346149]]\n",
      "|g_| 3066.820881863247\n",
      "X [[524.54367964 353.49669674]\n",
      " [526.89393133 363.69877464]]\n",
      "|g_| 3054.9486317949504\n",
      "X [[520.57068821 360.20453447]\n",
      " [520.73837919 371.60515654]]\n",
      "|g_| 3030.1468987154126\n",
      "X [[534.57624028 364.85338459]\n",
      " [511.30547231 360.10688006]]\n",
      "|g_| 2970.449384828858\n",
      "X [[535.68816421 375.34113962]\n",
      " [501.42712678 361.56335014]]\n",
      "|g_| 3016.7289578393656\n",
      "X [[530.32599841 383.25085304]\n",
      " [497.47353985 366.59677603]]\n",
      "|g_| 2964.354910397215\n",
      "X [[531.99374705 378.71077581]\n",
      " [501.93377751 362.79923425]]\n",
      "|g_| 3075.1787541626654\n",
      "X [[537.75851571 384.40072275]\n",
      " [494.77626657 358.11773088]]\n",
      "|g_| 3068.2955496982304\n",
      "X [[532.3468062  391.98945739]\n",
      " [489.11380042 365.67585846]]\n",
      "|g_| 2967.0502316371208\n",
      "X [[540.79938898 397.71615397]\n",
      " [480.460738   358.49039176]]\n",
      "|g_| 2971.6370786395714\n",
      "X [[538.78858268 396.65519724]\n",
      " [482.98320897 359.30312763]]\n",
      "|g_| 3014.073351068972\n",
      "X [[531.09368474 396.00847983]\n",
      " [486.86938539 366.16250968]]\n",
      "|g_| 3001.937387517762\n",
      "X [[529.71454125 394.65239654]\n",
      " [488.33338206 367.67172675]]\n",
      "|g_| 2972.213639002732\n",
      "X [[533.68418784 396.50117458]\n",
      " [485.48074934 363.69829286]]\n",
      "|g_| 3136.171979364293\n",
      "X [[530.72298917 390.80259043]\n",
      " [491.38110821 366.2663656 ]]\n",
      "|g_| 3041.5433140361806\n",
      "X [[529.41168314 396.87876631]\n",
      " [485.8779056  368.96229543]]\n",
      "|g_| 3022.1315175846044\n",
      "X [[533.91567066 387.68201517]\n",
      " [493.09370691 362.62281775]]\n",
      "|g_| 2990.563478727629\n",
      "X [[537.10902245 386.77705628]\n",
      " [493.39691434 358.43673313]]\n",
      "|g_| 3121.3550694544233\n",
      "X [[544.31303221 384.88777646]\n",
      " [491.70533744 351.86728127]]\n",
      "|g_| 3068.1449003883017\n",
      "X [[546.60105417 383.31511781]\n",
      " [492.7884243  348.50592093]]\n",
      "|g_| 3041.0856719893586\n",
      "X [[540.86615988 386.29953201]\n",
      " [492.76011008 354.15242846]]\n",
      "|g_| 3048.7236434647302\n",
      "X [[534.2891584  384.69214107]\n",
      " [496.88115618 360.07800328]]\n",
      "|g_| 3038.061188227176\n",
      "X [[530.11192776 384.84400544]\n",
      " [498.18295291 364.26663443]]\n",
      "|g_| 3063.9080804528553\n",
      "X [[524.91779199 381.67078851]\n",
      " [503.12820029 368.30793491]]\n",
      "|g_| 3071.4763754431497\n",
      "X [[525.36771159 382.74972443]\n",
      " [502.15424845 367.87569481]]\n",
      "|g_| 3094.1864823162805\n",
      "X [[525.14477315 383.7025198 ]\n",
      " [501.64936458 367.89028058]]\n",
      "|g_| 3085.0356348930377\n",
      "X [[527.84047945 387.7049219 ]\n",
      " [497.00366039 366.13751972]]\n",
      "|g_| 3125.299842598857\n",
      "X [[530.22145096 390.48352072]\n",
      " [493.61319209 364.32656996]]\n",
      "|g_| 3151.233853053074\n",
      "X [[534.1356562  388.63603294]\n",
      " [493.79489625 360.31615994]]\n",
      "|g_| 3189.236936137667\n",
      "X [[535.8501991  385.66026335]\n",
      " [495.70291652 358.34249531]]\n",
      "|g_| 3073.1524344554437\n",
      "X [[535.4149068  390.47635503]\n",
      " [491.13369393 360.06497805]]\n",
      "|g_| 3009.533891867261\n",
      "X [[536.66205618 385.96311343]\n",
      " [495.1090948  357.62172302]]\n",
      "|g_| 3116.2275788705247\n",
      "X [[537.69894167 381.5047201 ]\n",
      " [499.00525572 355.42615467]]\n",
      "|g_| 3134.1120428083914\n",
      "X [[534.88750497 386.5029424 ]\n",
      " [495.46916488 359.1951269 ]]\n",
      "|g_| 3125.322004115634\n",
      "X [[534.61663418 391.74920435]\n",
      " [490.52306986 360.70033723]]\n",
      "|g_| 3176.527220745821\n",
      "X [[533.89149921 386.67140227]\n",
      " [495.65299477 360.24047871]]\n",
      "|g_| 3158.5861245925507\n",
      "X [[533.14006512 386.5014214 ]\n",
      " [495.82287739 361.30042413]]\n",
      "|g_| 3044.0114740159697\n",
      "X [[532.50509307 388.09889773]\n",
      " [494.58780933 362.21605473]]\n",
      "|g_| 3112.1048615311115\n",
      "X [[527.66685286 386.97735854]\n",
      " [497.10589835 367.017632  ]]\n",
      "|g_| 3089.068780730445\n",
      "X [[527.38541886 387.93124923]\n",
      " [495.74735698 368.25062647]]\n",
      "|g_| 3018.038498393653\n",
      "X [[522.70698849 383.62565323]\n",
      " [501.73235314 371.31308646]]\n",
      "|g_| 3074.9613103106226\n",
      "X [[526.11565735 385.44834307]\n",
      " [498.88869956 368.43175131]]\n",
      "|g_| 3085.3174230045493\n",
      "X [[528.12486781 392.25486527]\n",
      " [491.94917335 367.7040325 ]]\n",
      "|g_| 3056.49919004148\n",
      "X [[528.79727953 396.80075901]\n",
      " [487.15394724 368.24397687]]\n",
      "|g_| 3057.8739508433487\n",
      "X [[534.74665558 396.42363678]\n",
      " [484.92302572 362.96552684]]\n",
      "|g_| 2996.728293546905\n",
      "X [[529.80075695 400.55776836]\n",
      " [483.04071277 368.15255256]]\n",
      "|g_| 3096.981508569812\n",
      "X [[527.93342242 402.62325356]\n",
      " [481.12885894 371.07389868]]\n",
      "|g_| 3064.6276348697857\n",
      "X [[526.84124291 403.32081861]\n",
      " [479.82373578 373.55027054]]\n",
      "|g_| 3042.033166439857\n",
      "X [[523.56907273 411.68253012]\n",
      " [472.79283562 377.96806089]]\n",
      "|g_| 3089.7413130183636\n",
      "X [[526.03353652 404.98102635]\n",
      " [477.45568111 375.91908615]]\n",
      "|g_| 3032.6858961389016\n",
      "X [[524.52716524 413.84684675]\n",
      " [470.125592   377.60292386]]\n",
      "|g_| 3035.9332232997026\n",
      "X [[515.80748131 417.14372045]\n",
      " [469.86558743 386.21249134]]\n",
      "|g_| 3027.5823587745635\n",
      "X [[513.96922654 426.01348254]\n",
      " [461.46691852 389.09694161]]\n",
      "|g_| 2947.4970189782343\n",
      "X [[522.52202219 420.26504209]\n",
      " [464.721944   379.97571698]]\n",
      "|g_| 3032.850992881252\n",
      "X [[521.53515944 427.42621499]\n",
      " [456.68238559 383.0784605 ]]\n",
      "|g_| 3010.8018739822473\n",
      "X [[525.52833709 429.6037529 ]\n",
      " [453.01916918 379.51839846]]\n",
      "|g_| 2919.923823144319\n",
      "X [[534.94832131 426.69316378]\n",
      " [453.42276563 369.01359476]]\n",
      "|g_| 2962.032321995033\n",
      "X [[532.36552062 437.59606964]\n",
      " [443.17795182 372.41097637]]\n",
      "|g_| 3008.751031337251\n",
      "X [[528.97500918 434.80869234]\n",
      " [447.77095397 375.00401798]]\n",
      "|g_| 3037.2196106225547\n",
      "X [[541.74936765 433.12385137]\n",
      " [444.42631008 362.48669898]]\n",
      "|g_| 2952.732649848803\n",
      "X [[530.88875884 441.3841998 ]\n",
      " [440.37612026 373.3711111 ]]\n",
      "|g_| 3018.6575015691683\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[529.6524532  440.1049903 ]\n",
      " [443.11250076 373.39950188]]\n",
      "|g_| 3009.73328760223\n",
      "X [[523.36221611 450.19113597]\n",
      " [434.85253109 379.89894452]]\n",
      "|g_| 3003.37036823437\n",
      "X [[519.74676873 454.1124453 ]\n",
      " [431.79561972 383.66355862]]\n",
      "|g_| 2992.488099456327\n",
      "X [[516.20018195 466.61336254]\n",
      " [419.93622564 386.60433061]]\n",
      "|g_| 3031.218107115768\n",
      "X [[510.25558459 462.3397904 ]\n",
      " [426.31680259 392.6004845 ]]\n",
      "|g_| 3025.5729500247803\n",
      "X [[511.63383801 471.17313464]\n",
      " [417.23946238 390.04861752]]\n",
      "|g_| 3054.9859348443333\n",
      "X [[513.02192827 475.74069929]\n",
      " [411.18530884 389.10914914]]\n",
      "|g_| 3026.629242727341\n",
      "X [[516.27371849 465.01543443]\n",
      " [421.22432964 387.02991805]]\n",
      "|g_| 3073.5035220802774\n",
      "X [[520.43192446 475.21057087]\n",
      " [408.14443632 383.07133074]]\n",
      "|g_| 3031.031165304585\n",
      "X [[525.90053004 486.27436377]\n",
      " [392.92944859 377.5875052 ]]\n",
      "|g_| 2978.721912358094\n",
      "X [[520.84586692 500.42918703]\n",
      " [379.21108265 380.1173062 ]]\n",
      "|g_| 3047.1418627168837\n",
      "X [[525.27845483 484.89487185]\n",
      " [391.72988812 381.45406395]]\n",
      "|g_| 2992.9026001816337\n",
      "X [[514.89152813 494.81982057]\n",
      " [387.47102982 387.17729851]]\n",
      "|g_| 3096.723971584939\n",
      "X [[500.03237122 506.42113856]\n",
      " [377.48552852 401.26043153]]\n",
      "|g_| 3072.565098694202\n",
      "X [[488.37123931 506.12831543]\n",
      " [379.5276829  413.8676103 ]]\n",
      "|g_| 3109.26453610296\n",
      "X [[492.98694843 515.48979897]\n",
      " [363.32149826 411.37771542]]\n",
      "|g_| 3067.478800850336\n",
      "X [[514.88223465 523.92813821]\n",
      " [349.41703227 385.10171123]]\n",
      "|g_| 3097.3622245025335\n",
      "X [[515.81008583 524.2801855 ]\n",
      " [354.041511   379.11060515]]\n",
      "|g_| 3013.839664134819\n",
      "X [[512.4016811  518.07641874]\n",
      " [363.46206973 383.32318665]]\n",
      "|g_| 3088.6689286627884\n",
      "X [[493.87622177 529.4095553 ]\n",
      " [354.66129018 400.03396051]]\n",
      "|g_| 3023.50426504042\n",
      "X [[509.60768305 513.70404562]\n",
      " [365.23226644 391.16947022]]\n",
      "|g_| 3086.239840328525\n",
      "X [[500.20773026 514.92047209]\n",
      " [370.31712767 396.88078684]]\n",
      "|g_| 3015.1201155700983\n",
      "X [[496.92210318 534.53187644]\n",
      " [348.19849242 395.09733777]]\n",
      "|g_| 3056.0641245525685\n",
      "X [[498.50658232 554.96065831]\n",
      " [322.76465714 386.43606356]]\n",
      "|g_| 3115.0484695456967\n",
      "X [[491.61508526 535.65002968]\n",
      " [345.8001978  402.2634421 ]]\n",
      "|g_| 3129.1477883207526\n",
      "X [[502.109796   538.57947833]\n",
      " [334.52890745 394.85226144]]\n",
      "|g_| 3044.3351057692444\n",
      "X [[511.57161741 545.25655605]\n",
      " [326.96900265 379.58008332]]\n",
      "|g_| 3128.7011221252465\n",
      "X [[530.64721522 548.01062844]\n",
      " [319.34053593 355.13308239]]\n",
      "|g_| 3146.9406295934446\n",
      "X [[514.10978161 542.38532791]\n",
      " [334.60208391 373.56489927]]\n",
      "|g_| 3073.8959906759687\n",
      "X [[510.63394336 536.30930758]\n",
      " [345.65868343 377.02171961]]\n",
      "|g_| 2982.0109893671365\n",
      "X [[502.52291304 534.64381889]\n",
      " [350.71058383 385.52405266]]\n",
      "|g_| 3053.0990962640067\n",
      "X [[486.45314709 536.63973163]\n",
      " [351.50944368 402.27135758]]\n",
      "|g_| 3056.7452161554797\n",
      "X [[477.0192288  537.8557945 ]\n",
      " [352.04191139 411.37609592]]\n",
      "|g_| 3103.3475128173827\n",
      "X [[472.76573406 534.19560973]\n",
      " [357.42263796 416.38524124]]\n",
      "|g_| 3075.4720187694857\n",
      "X [[478.62306737 518.54146605]\n",
      " [373.19544244 415.64392105]]\n",
      "|g_| 3058.7962110386875\n",
      "X [[486.24743744 523.85412782]\n",
      " [367.1388337  405.40024561]]\n",
      "|g_| 3047.2309539339412\n",
      "X [[497.56832811 514.6698739 ]\n",
      " [373.26982018 397.75661039]]\n",
      "|g_| 3096.766135239168\n",
      "X [[499.3323672  519.18883167]\n",
      " [366.28616729 396.16232505]]\n",
      "|g_| 3082.2274418519196\n",
      "X [[501.11989705 505.68979772]\n",
      " [380.61349692 397.85681246]]\n",
      "|g_| 2958.0744547953377\n",
      "X [[515.1810724  496.00367306]\n",
      " [387.60098871 385.14191217]]\n",
      "|g_| 2940.915645324882\n",
      "X [[510.25355545 494.77900931]\n",
      " [389.73324412 391.07932637]]\n",
      "|g_| 3016.9937345850403\n",
      "X [[513.38173949 483.73416848]\n",
      " [401.84051898 388.54168517]]\n",
      "|g_| 3008.3499020034087\n",
      "X [[522.22305549 481.62590831]\n",
      " [401.13957407 380.00869316]]\n",
      "|g_| 3049.0270324638627\n",
      "X [[529.15268319 466.82982301]\n",
      " [413.64930514 375.44854052]]\n",
      "|g_| 3002.731494507847\n",
      "X [[524.19628295 461.09031099]\n",
      " [420.79264943 381.50691769]]\n",
      "|g_| 3003.3878390952777\n",
      "X [[515.58674395 449.28780641]\n",
      " [435.27067372 390.96063367]]\n",
      "|g_| 2929.809236630212\n",
      "X [[506.91984802 450.59385211]\n",
      " [437.8947759  397.80097205]]\n",
      "|g_| 3011.729403137329\n",
      "X [[511.26169722 445.10053735]\n",
      " [441.35015484 394.59730033]]\n",
      "|g_| 2956.7299788028995\n",
      "X [[515.83082688 443.11743589]\n",
      " [439.89606373 392.50089064]]\n",
      "|g_| 3066.5782009350123\n",
      "X [[502.97445587 445.9816681 ]\n",
      " [437.56741314 408.23009128]]\n",
      "|g_| 3039.7854766581663\n",
      "X [[506.32284237 466.84482496]\n",
      " [415.20871524 404.09752721]]\n",
      "|g_| 3070.2047652639867\n",
      "X [[517.45601683 445.64442526]\n",
      " [431.02406427 397.31419922]]\n",
      "|g_| 3065.222640719507\n",
      "X [[503.6287168  468.04634291]\n",
      " [409.66980727 411.65687837]]\n",
      "|g_| 3068.821521114566\n",
      "X [[481.57462099 476.3929021 ]\n",
      " [408.23547324 429.51075149]]\n",
      "|g_| 3023.608010754774\n",
      "X [[469.95457286 482.52743354]\n",
      " [405.48231825 438.05714801]]\n",
      "|g_| 2954.016135944111\n",
      "X [[480.09974039 467.15633273]\n",
      " [421.59908573 428.39632466]]\n",
      "|g_| 3028.3944493793297\n",
      "X [[460.52135571 470.2786823 ]\n",
      " [419.16947197 448.39156513]]\n",
      "|g_| 3062.8232732019096\n",
      "X [[472.06372191 460.7515192 ]\n",
      " [427.8572694  437.95209445]]\n",
      "|g_| 3051.908220253979\n",
      "X [[480.4902941  445.28785594]\n",
      " [440.30704701 432.40895802]]\n",
      "|g_| 3054.0267817220197\n",
      "X [[479.48138724 442.09544035]\n",
      " [441.77081029 435.3019321 ]]\n",
      "|g_| 2972.4380803832873\n",
      "X [[484.79523188 456.19096733]\n",
      " [430.68318542 425.88188301]]\n",
      "|g_| 3061.1906351856255\n",
      "X [[484.13335499 476.37052076]\n",
      " [408.72334145 426.18218133]]\n",
      "|g_| 3038.0717127768994\n",
      "X [[489.57643126 497.35296199]\n",
      " [385.74086015 417.3235411 ]]\n",
      "|g_| 2970.055059028852\n",
      "X [[504.07934528 501.14132412]\n",
      " [380.66408076 399.8202653 ]]\n",
      "|g_| 3091.0256607938154\n",
      "X [[498.37562566 517.01893688]\n",
      " [367.29308358 399.26049818]]\n",
      "|g_| 2962.3159055112797\n",
      "X [[503.73960976 511.70622881]\n",
      " [373.34576156 393.72081897]]\n",
      "|g_| 2990.7808522827722\n",
      "X [[519.9535062  506.98959392]\n",
      " [374.42127578 377.38390439]]\n",
      "|g_| 3092.320479018671\n",
      "X [[526.76642543 504.14251294]\n",
      " [372.09314054 374.03763773]]\n",
      "|g_| 2996.4120228659795\n",
      "X [[511.62723202 506.31852055]\n",
      " [374.27602021 389.61082107]]\n",
      "|g_| 3032.594830095407\n",
      "X [[514.59280712 487.68905477]\n",
      " [394.07025347 389.95161758]]\n",
      "|g_| 2987.3538237506596\n",
      "X [[522.90195996 495.32438658]\n",
      " [379.69836212 383.47939466]]\n",
      "|g_| 2976.1393610097025\n",
      "X [[526.13882048 472.75821957]\n",
      " [402.43075035 384.35283086]]\n",
      "|g_| 3065.1931455499084\n",
      "X [[520.16189516 457.59658658]\n",
      " [417.21944273 394.923921  ]]\n",
      "|g_| 2958.530803360921\n",
      "X [[522.6059918  452.89416258]\n",
      " [425.60396521 388.11225133]]\n",
      "|g_| 3059.984882676693\n",
      "X [[515.28041549 467.79817763]\n",
      " [413.44522475 393.33701141]]\n",
      "|g_| 3029.724612265713\n",
      "X [[533.19045855 459.82177191]\n",
      " [416.596617   375.12548791]]\n",
      "|g_| 2986.4136771810026\n",
      "X [[529.12033288 467.01790149]\n",
      " [412.82693467 376.16469136]]\n",
      "|g_| 2936.3229124748136\n",
      "X [[530.32305991 466.26023291]\n",
      " [413.26036583 374.9329505 ]]\n",
      "|g_| 2987.7169044368798\n",
      "X [[533.44501053 477.75654382]\n",
      " [398.14109501 372.38256409]]\n",
      "|g_| 3044.091722272141\n",
      "X [[541.79029575 485.8563863 ]\n",
      " [386.23013578 362.26113445]]\n",
      "|g_| 2964.776975643262\n",
      "X [[548.99194985 479.5001772 ]\n",
      " [391.82643832 353.77883104]]\n",
      "|g_| 3002.8625136893443\n",
      "X [[555.20132407 482.68932505]\n",
      " [387.09387609 344.84900511]]\n",
      "|g_| 3003.735357270738\n",
      "X [[560.59112417 483.07172514]\n",
      " [384.72307467 338.18257744]]\n",
      "|g_| 2979.2301838018125\n",
      "X [[557.83793468 483.75691913]\n",
      " [386.18323682 340.08615   ]]\n",
      "|g_| 3063.4245468285726\n",
      "X [[551.34683522 477.69745823]\n",
      " [395.71414206 348.18403678]]\n",
      "|g_| 3035.176983370795\n",
      "X [[554.33547316 483.17482081]\n",
      " [389.11089578 343.28848877]]\n",
      "|g_| 3011.489871643005\n",
      "X [[557.23992161 480.24177289]\n",
      " [390.02791086 341.65734015]]\n",
      "|g_| 2933.4408927797886\n",
      "X [[557.69603027 476.80199677]\n",
      " [394.27276388 340.85771423]]\n",
      "|g_| 2979.75005903679\n",
      "X [[554.15550008 482.22640384]\n",
      " [389.82024718 344.10689045]]\n",
      "|g_| 2990.173921095073\n",
      "X [[560.32971567 485.39831061]\n",
      " [382.55191051 337.74713257]]\n",
      "|g_| 2978.3430180694254\n",
      "X [[558.74033508 475.28566358]\n",
      " [393.22574507 342.47085914]]\n",
      "|g_| 3014.2812623460536\n",
      "X [[569.30467885 464.94667582]\n",
      " [397.65856992 334.04256174]]\n",
      "|g_| 3031.262575523553\n",
      "X [[566.58350568 458.01859393]\n",
      " [404.75551905 339.66905733]]\n",
      "|g_| 3045.5538611719094\n",
      "X [[555.75669814 474.76424639]\n",
      " [391.41180316 350.04314473]]\n",
      "|g_| 3009.5320835969396\n",
      "X [[567.53697467 469.24589056]\n",
      " [392.33276556 337.32043763]]\n",
      "|g_| 3008.682124897673\n",
      "X [[566.14660723 479.28767849]\n",
      " [380.30840232 339.30349173]]\n",
      "|g_| 3034.982977428841\n",
      "X [[555.06722499 479.25935559]\n",
      " [387.10584751 349.79981223]]\n",
      "|g_| 2966.035106768993\n",
      "X [[558.53995806 482.03246165]\n",
      " [384.79666438 342.94219374]]\n",
      "|g_| 3007.041590724894\n",
      "X [[549.14889316 491.36669014]\n",
      " [380.79824273 349.26632716]]\n",
      "|g_| 3034.0160546663847\n",
      "X [[562.80475535 487.885282  ]\n",
      " [377.1328765  336.13918609]]\n",
      "|g_| 3030.643385414564\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[564.05377229 491.91522719]\n",
      " [373.41579748 332.30015559]]\n",
      "|g_| 3007.4603303876033\n",
      "X [[570.22575077 496.84156781]\n",
      " [365.06086673 323.60718971]]\n",
      "|g_| 2953.191831422502\n",
      "X [[570.82982546 505.67972523]\n",
      " [354.88913073 320.1484511 ]]\n",
      "|g_| 3096.636962799463\n",
      "X [[567.69013219 501.08437093]\n",
      " [360.74562994 326.35097289]]\n",
      "|g_| 3082.198236200907\n",
      "X [[567.2246959  493.67430715]\n",
      " [367.77420203 330.5812444 ]]\n",
      "|g_| 2978.3593784577292\n",
      "X [[569.9396331  491.18530346]\n",
      " [370.66535    326.36331073]]\n",
      "|g_| 3071.993603355766\n",
      "X [[570.3583279  486.25985707]\n",
      " [374.07201644 329.1091851 ]]\n",
      "|g_| 2960.432962878827\n",
      "X [[573.0622232  483.70797599]\n",
      " [375.21652797 326.86211076]]\n",
      "|g_| 3012.0952898116893\n",
      "X [[579.29528212 489.41871906]\n",
      " [362.77418963 321.37389579]]\n",
      "|g_| 3050.859715460458\n",
      "X [[576.20455695 482.85321956]\n",
      " [368.4211279  330.3134109 ]]\n",
      "|g_| 2996.0268855159884\n",
      "X [[576.66308036 495.73920915]\n",
      " [356.04472765 323.93591985]]\n",
      "|g_| 3058.0685423238306\n",
      "X [[571.05112994 494.92937532]\n",
      " [363.44089147 326.88872548]]\n",
      "|g_| 2995.555107479668\n",
      "X [[562.78394289 492.98079473]\n",
      " [371.65726526 334.83585057]]\n",
      "|g_| 3063.1110702727556\n",
      "X [[567.36841426 477.05071947]\n",
      " [385.77570799 334.20472272]]\n",
      "|g_| 3023.2105739696317\n",
      "X [[576.59382102 484.74273758]\n",
      " [371.44937187 323.40285721]]\n",
      "|g_| 3042.633154927251\n",
      "X [[573.71542446 500.86891134]\n",
      " [354.22914577 323.26870816]]\n",
      "|g_| 2989.805548421375\n",
      "X [[576.35412502 507.50800074]\n",
      " [346.37317462 316.66571595]]\n",
      "|g_| 3019.979550537439\n",
      "X [[571.95384675 506.00113206]\n",
      " [352.67229682 320.08421174]]\n",
      "|g_| 3043.9961811592852\n",
      "X [[573.75512757 506.40681031]\n",
      " [350.92789412 318.13017648]]\n",
      "|g_| 3015.7989254386544\n",
      "X [[572.2223128  515.5964166 ]\n",
      " [342.3938729  315.41781136]]\n",
      "|g_| 3017.3233614524465\n",
      "X [[572.25168922 528.05767985]\n",
      " [326.97687355 311.07750657]]\n",
      "|g_| 3040.394121852683\n",
      "X [[561.90907569 543.69893379]\n",
      " [313.64323766 316.66635363]]\n",
      "|g_| 3083.2450918236755\n",
      "X [[563.45142641 542.63906669]\n",
      " [314.88424769 314.50475979]]\n",
      "|g_| 3104.4858271682688\n",
      "X [[575.30944517 539.93884091]\n",
      " [310.75489694 301.52360505]]\n",
      "|g_| 3126.791762736917\n",
      "X [[578.28949152 539.6208795 ]\n",
      " [306.39270139 300.85558485]]\n",
      "|g_| 3125.031073227892\n",
      "X [[576.77758574 535.95410766]\n",
      " [313.16233074 303.33177493]]\n",
      "|g_| 3036.53847500781\n",
      "X [[578.44647823 529.35878083]\n",
      " [321.23816549 303.29028013]]\n",
      "|g_| 3106.5309583578855\n",
      "X [[588.27461011 533.74534618]\n",
      " [308.50797604 289.60614159]]\n",
      "|g_| 3128.9250264408392\n",
      "X [[572.31971667 548.95084548]\n",
      " [301.28582142 300.54943849]]\n",
      "|g_| 3033.859104058185\n",
      "X [[575.11784154 535.68149815]\n",
      " [316.45726857 303.5450511 ]]\n",
      "|g_| 3076.7817581092622\n",
      "X [[571.73463294 535.51144543]\n",
      " [319.84687192 306.66753958]]\n",
      "|g_| 3040.22848504912\n",
      "X [[583.41549305 528.18788245]\n",
      " [320.14143785 296.90635405]]\n",
      "|g_| 3025.0087021766876\n",
      "X [[577.91504096 529.59649026]\n",
      " [323.56715524 301.40679985]]\n",
      "|g_| 3131.938486740797\n",
      "X [[575.53353567 520.88790228]\n",
      " [335.37698499 308.15454   ]]\n",
      "|g_| 3001.2192664803897\n",
      "X [[566.75723915 523.81500763]\n",
      " [337.99120584 316.49014903]]\n",
      "|g_| 3035.0811801146197\n",
      "X [[562.40294969 527.51227994]\n",
      " [337.01103881 319.15086779]]\n",
      "|g_| 3097.3590510881713\n",
      "X [[564.85081021 529.29657918]\n",
      " [333.10798138 315.95532314]]\n",
      "|g_| 3136.389182405812\n",
      "X [[571.86365835 526.22526261]\n",
      " [331.55574166 310.04793086]]\n",
      "|g_| 3064.642267157009\n",
      "X [[581.57212762 520.0238008 ]\n",
      " [331.54923621 302.36436787]]\n",
      "|g_| 2999.873714821723\n",
      "X [[577.62839531 520.13925085]\n",
      " [335.11381014 305.77660296]]\n",
      "|g_| 2982.5211750932363\n",
      "X [[582.3144558  516.56523768]\n",
      " [336.28854518 301.62931582]]\n",
      "|g_| 3079.8441226782015\n",
      "X [[589.58958365 518.29789791]\n",
      " [328.79719996 292.64964235]]\n",
      "|g_| 3043.8076631067324\n",
      "X [[594.47096358 514.98245322]\n",
      " [329.27480877 288.0545897 ]]\n",
      "|g_| 3102.8507283220365\n",
      "X [[592.24220444 522.81407025]\n",
      " [321.87163824 286.90288902]]\n",
      "|g_| 3099.7647909636676\n",
      "X [[592.47359571 522.20564144]\n",
      " [321.76579466 287.65096876]]\n",
      "|g_| 3079.0400962840954\n",
      "X [[590.56176352 531.6317226 ]\n",
      " [311.87121944 285.20318629]]\n",
      "|g_| 3070.984824109044\n",
      "X [[583.1311469  544.545473  ]\n",
      " [301.50245128 287.27089171]]\n",
      "|g_| 3132.519279929426\n",
      "X [[585.83952508 533.10904661]\n",
      " [313.61550644 290.22768545]]\n",
      "|g_| 3013.3013714635513\n",
      "X [[581.87667837 535.19402576]\n",
      " [314.58714876 293.29475241]]\n",
      "|g_| 3145.8709574223158\n",
      "X [[571.34332009 540.69416433]\n",
      " [315.37623222 302.90999223]]\n",
      "|g_| 3089.03136489573\n",
      "X [[581.48241122 535.65267462]\n",
      " [314.26907824 293.58025151]]\n",
      "|g_| 3071.6108555428104\n",
      "X [[583.15573087 536.27890218]\n",
      " [311.85031444 291.69112778]]\n",
      "|g_| 3034.1049277171114\n",
      "X [[586.59488253 527.75091694]\n",
      " [320.03542181 291.48369122]]\n",
      "|g_| 3107.7008205080147\n",
      "X [[583.0629873  528.39480028]\n",
      " [322.19991865 294.99779711]]\n",
      "|g_| 3079.041160342246\n",
      "X [[588.6929219  522.60529991]\n",
      " [324.48425907 291.60642967]]\n",
      "|g_| 3122.9008704288167\n",
      "X [[594.66816649 514.12984295]\n",
      " [330.14850903 288.17050219]]\n",
      "|g_| 3064.852640822595\n",
      "X [[595.46397322 516.44897968]\n",
      " [327.10554293 285.84099036]]\n",
      "|g_| 3147.006456403216\n",
      "X [[599.7154178  510.69660213]\n",
      " [330.61957407 283.23328806]]\n",
      "|g_| 3091.5874073876976\n",
      "X [[602.85393087 504.89798016]\n",
      " [334.98124261 281.83813575]]\n",
      "|g_| 3218.169935035115\n",
      "X [[607.88715351 505.40685049]\n",
      " [329.9968011  275.93338931]]\n",
      "|g_| 3081.1481832238583\n",
      "X [[603.1341214  506.49087284]\n",
      " [332.73735023 281.03751191]]\n",
      "|g_| 3158.0121972008988\n",
      "X [[603.10198033 507.76286346]\n",
      " [331.51841673 280.25062922]]\n",
      "|g_| 3202.183906378932\n",
      "X [[605.23166358 507.71338506]\n",
      " [329.53492319 278.08000004]]\n",
      "|g_| 3173.551010776954\n",
      "X [[601.76398732 509.82626651]\n",
      " [329.56842748 281.67700146]]\n",
      "|g_| 3126.3193582794843\n",
      "X [[598.13571212 508.37707841]\n",
      " [333.76889483 287.02742183]]\n",
      "|g_| 3104.6877892034345\n",
      "X [[594.71544551 502.57128946]\n",
      " [342.89953569 293.5226504 ]]\n",
      "|g_| 3073.3804821312783\n",
      "X [[601.24376619 500.7903158 ]\n",
      " [339.52603235 287.1185584 ]]\n",
      "|g_| 3067.428692088947\n",
      "X [[598.69692277 512.68688963]\n",
      " [327.17228728 285.78390841]]\n",
      "|g_| 3034.1311016299487\n",
      "X [[602.02329516 519.1321903 ]\n",
      " [316.07518088 279.58219027]]\n",
      "|g_| 3086.1703631505534\n",
      "X [[614.66103192 511.48732574]\n",
      " [314.06687727 268.20612976]]\n",
      "|g_| 3021.325873377811\n",
      "X [[613.1185045  522.5383806 ]\n",
      " [300.17909603 266.33034102]]\n",
      "|g_| 3028.1355402135428\n",
      "X [[605.94717815 514.66272275]\n",
      " [316.86284888 278.47483567]]\n",
      "|g_| 3021.585599913961\n",
      "X [[607.7827364  521.87425663]\n",
      " [306.55045798 272.53297475]]\n",
      "|g_| 3094.5762904410485\n",
      "X [[598.56108591 517.86107389]\n",
      " [319.51082377 285.40737216]]\n",
      "|g_| 3018.399584933657\n",
      "X [[598.53148154 528.50036521]\n",
      " [306.66726551 280.00467469]]\n",
      "|g_| 3087.5322090071363\n",
      "X [[583.18498261 538.85149293]\n",
      " [306.1671604  292.90956714]]\n",
      "|g_| 3063.934387598902\n",
      "X [[581.02768056 555.51405544]\n",
      " [285.1572113  287.22174967]]\n",
      "|g_| 3039.656567145634\n",
      "X [[575.32826449 549.31309645]\n",
      " [299.22934817 296.16601314]]\n",
      "|g_| 3099.5675594146473\n",
      "X [[562.07749272 557.94581415]\n",
      " [298.1389457  306.39603411]]\n",
      "|g_| 3053.885023124516\n",
      "X [[560.30170747 553.00789345]\n",
      " [306.75663397 310.0719818 ]]\n",
      "|g_| 3113.796091997397\n",
      "X [[559.71665699 558.42499192]\n",
      " [301.38960744 306.66446943]]\n",
      "|g_| 3126.342861086491\n",
      "X [[565.84775532 557.43804113]\n",
      " [298.85994672 299.60287104]]\n",
      "|g_| 3121.199028191616\n",
      "X [[567.04622281 550.72977515]\n",
      " [305.27889898 303.2492206 ]]\n",
      "|g_| 3039.8983889385217\n",
      "X [[558.57821817 550.44429732]\n",
      " [311.04878436 313.44872544]]\n",
      "|g_| 3127.1387752325\n",
      "X [[569.7952264  538.80040386]\n",
      " [317.43513109 307.02192482]]\n",
      "|g_| 3001.615904863024\n",
      "X [[570.48664597 533.09008368]\n",
      " [324.16482607 308.66991268]]\n",
      "|g_| 3152.050279813301\n",
      "X [[565.16410261 542.87292842]\n",
      " [315.21677903 310.67169638]]\n",
      "|g_| 3070.8031923164835\n",
      "X [[555.70694402 548.0033036 ]\n",
      " [313.44502448 320.36602228]]\n",
      "|g_| 3125.5476113330906\n",
      "X [[541.09773657 556.74768013]\n",
      " [309.31063003 334.02424209]]\n",
      "|g_| 3073.0056433067048\n",
      "X [[539.30110587 552.38923638]\n",
      " [314.53473396 339.24673892]]\n",
      "|g_| 3128.829542118587\n",
      "X [[532.14220773 541.89813345]\n",
      " [331.43392626 351.17322824]]\n",
      "|g_| 3082.6534790314718\n",
      "X [[543.52261163 527.50496836]\n",
      " [342.38947744 345.09581965]]\n",
      "|g_| 3072.290257183785\n",
      "X [[556.61320425 526.42414461]\n",
      " [338.036692   329.83413361]]\n",
      "|g_| 3022.813535515634\n",
      "X [[546.14754472 533.13637178]\n",
      " [337.29426732 337.22551165]]\n",
      "|g_| 3064.9006753967565\n",
      "X [[540.19120805 541.43105911]\n",
      " [331.38576844 339.4544733 ]]\n",
      "|g_| 3058.144364660849\n",
      "X [[533.2443999  543.77264046]\n",
      " [330.77654503 347.2010984 ]]\n",
      "|g_| 3104.6524122959677\n",
      "X [[544.58225096 545.71491328]\n",
      " [321.42999278 335.12410402]]\n",
      "|g_| 3108.5479790053314\n",
      "X [[557.18427213 544.43960848]\n",
      " [314.18084013 323.14331079]]\n",
      "|g_| 3112.226151084491\n",
      "X [[550.40099186 562.02199717]\n",
      " [297.83155278 320.13495439]]\n",
      "|g_| 3104.076401574405\n",
      "X [[562.25651412 545.11361427]\n",
      " [312.34082676 314.89993299]]\n",
      "|g_| 3083.603843283885\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[560.8581098  534.96116491]\n",
      " [325.16337902 321.75069486]]\n",
      "|g_| 3083.8176332967973\n",
      "X [[562.310209   521.73498163]\n",
      " [337.80300419 327.85510239]]\n",
      "|g_| 3106.902338258957\n",
      "X [[565.46895576 515.37369761]\n",
      " [344.25372533 325.76707088]]\n",
      "|g_| 3003.7226730956854\n",
      "X [[560.83745011 533.26970615]\n",
      " [325.63302259 324.1109527 ]]\n",
      "|g_| 3047.1281625037377\n",
      "X [[564.09080916 543.11518615]\n",
      " [312.59884224 314.81648213]]\n",
      "|g_| 3102.2562117596613\n",
      "X [[551.43467713 555.8397987 ]\n",
      " [304.94661084 322.44298656]]\n",
      "|g_| 3151.571032898969\n",
      "X [[565.66276113 539.84720573]\n",
      " [313.74558268 316.47171198]]\n",
      "|g_| 3103.953283959648\n",
      "X [[567.34706361 537.20851828]\n",
      " [314.74550249 316.95360222]]\n",
      "|g_| 3077.5867883548917\n",
      "X [[565.12190281 551.45115386]\n",
      " [298.11790543 312.51331865]]\n",
      "|g_| 3128.121934106991\n",
      "X [[580.91941823 530.24734065]\n",
      " [313.11188622 305.50177406]]\n",
      "|g_| 3073.478893767515\n",
      "X [[583.87040218 515.103129  ]\n",
      " [331.28894941 306.61335905]]\n",
      "|g_| 3084.252835259943\n",
      "X [[578.06778901 528.21030183]\n",
      " [317.50686432 309.87239222]]\n",
      "|g_| 3038.275089683991\n",
      "X [[574.9522291  515.72954475]\n",
      " [336.72472923 316.33752174]]\n",
      "|g_| 3098.992354311385\n",
      "X [[579.40890909 531.78786675]\n",
      " [312.45685937 306.36202747]]\n",
      "|g_| 3087.7896321878925\n",
      "X [[583.54202322 536.56327277]\n",
      " [306.49956957 296.03475354]]\n",
      "|g_| 3050.863908940509\n",
      "X [[578.54596067 547.06661271]\n",
      " [296.49425564 296.80607982]]\n",
      "|g_| 3064.821995292307\n",
      "X [[576.60698069 538.35389186]\n",
      " [310.95151905 301.6763659 ]]\n",
      "|g_| 3097.4567322987664\n",
      "X [[562.81558357 542.8073959 ]\n",
      " [315.66456807 314.57054902]]\n",
      "|g_| 3059.2017050591357\n",
      "X [[559.15582285 543.84698027]\n",
      " [318.33013044 316.60883733]]\n",
      "|g_| 3110.1703936955087\n",
      "X [[565.37319705 542.54840843]\n",
      " [316.9293392  309.11189969]]\n",
      "|g_| 3127.2266782971224\n",
      "X [[574.05372226 538.56130319]\n",
      " [315.60113961 301.3469219 ]]\n",
      "|g_| 3060.9853882889865\n",
      "X [[577.31111938 537.15960414]\n",
      " [315.33934851 297.88005372]]\n",
      "|g_| 3157.212991473639\n",
      "X [[581.59230065 529.21278038]\n",
      " [321.64547471 297.03268759]]\n",
      "|g_| 3134.5549452843325\n",
      "X [[583.95927509 525.48575749]\n",
      " [323.88533659 296.57136148]]\n",
      "|g_| 3077.842966095321\n",
      "X [[591.54346775 528.27343275]\n",
      " [314.84407758 286.14107154]]\n",
      "|g_| 3069.9646870007964\n",
      "X [[589.30370429 526.55874059]\n",
      " [319.51385806 288.73505386]]\n",
      "|g_| 3069.9504593598963\n",
      "X [[594.34559283 528.61287134]\n",
      " [313.06660745 281.62217213]]\n",
      "|g_| 3097.523700378336\n",
      "X [[594.40723909 535.38531482]\n",
      " [303.94307964 278.6775971 ]]\n",
      "|g_| 3125.938705060122\n",
      "X [[588.99636848 538.38744873]\n",
      " [304.93528443 283.26084317]]\n",
      "|g_| 3161.7674637407404\n",
      "X [[581.83786836 548.58649839]\n",
      " [297.04623609 286.84679249]]\n",
      "|g_| 3036.115956844793\n",
      "X [[570.06991962 552.63869259]\n",
      " [301.14687493 298.1967839 ]]\n",
      "|g_| 3066.5451346953755\n",
      "X [[557.26321723 562.96243874]\n",
      " [296.7836102  307.32798117]]\n",
      "|g_| 3086.6604883635246\n",
      "X [[568.52667215 564.8193398 ]\n",
      " [286.4817546  292.71955985]]\n",
      "|g_| 3197.2426994917373\n",
      "X [[560.12822216 560.27117935]\n",
      " [297.77475878 306.07641753]]\n",
      "|g_| 3061.2544309609716\n",
      "X [[560.59866943 551.73204371]\n",
      " [308.92069665 309.65930789]]\n",
      "|g_| 3111.7081455679686\n",
      "X [[561.22449741 549.60955895]\n",
      " [312.0077726  309.20469927]]\n",
      "|g_| 3047.016220202318\n",
      "X [[561.09003982 548.87914278]\n",
      " [313.51944063 309.2170988 ]]\n",
      "|g_| 3102.423269444784\n",
      "X [[564.51380129 548.03653178]\n",
      " [312.67275093 305.31275574]]\n",
      "|g_| 3216.1205948713273\n",
      "X [[568.54924585 546.52931508]\n",
      " [311.94111726 301.24774216]]\n",
      "|g_| 3243.296831160774\n",
      "X [[571.23657461 546.74541308]\n",
      " [309.57197991 298.20029906]]\n",
      "|g_| 3193.6341131825084\n",
      "X [[574.43284287 549.78256126]\n",
      " [303.15918431 293.01971494]]\n",
      "|g_| 3201.370241547746\n",
      "X [[569.07500923 552.77307032]\n",
      " [302.9467919  298.02484439]]\n",
      "|g_| 3105.3235503489186\n",
      "X [[560.3742428  559.67390943]\n",
      " [299.7871796  304.75148901]]\n",
      "|g_| 3181.763691603767\n",
      "X [[558.71056084 570.61113389]\n",
      " [286.32967465 300.4342865 ]]\n",
      "|g_| 3078.03084966652\n",
      "X [[561.18561064 559.32686225]\n",
      " [298.73629149 304.92753193]]\n",
      "|g_| 3128.7771395197333\n",
      "X [[555.01537007 563.04389107]\n",
      " [299.30381827 308.7988667 ]]\n",
      "|g_| 3159.606176070082\n",
      "X [[562.39634081 566.74126521]\n",
      " [289.04837259 298.27123974]]\n",
      "|g_| 3085.9169621459646\n",
      "X [[558.54072403 570.44687205]\n",
      " [287.76972783 299.685184  ]]\n",
      "|g_| 3136.803860613408\n",
      "X [[562.36769212 574.17898823]\n",
      " [279.52660234 293.13127932]]\n",
      "|g_| 3131.095309070804\n",
      "X [[559.47738139 585.78806734]\n",
      " [266.2708355  287.9882672 ]]\n",
      "|g_| 3166.9898182733164\n",
      "X [[560.28254084 579.25421203]\n",
      " [275.69225512 290.76074828]]\n",
      "|g_| 3183.9550234018934\n",
      "X [[570.09806099 576.76790782]\n",
      " [270.97836101 280.8873604 ]]\n",
      "|g_| 3120.9304802384754\n",
      "X [[580.97086589 568.36330204]\n",
      " [273.12699636 273.56471583]]\n",
      "|g_| 3160.1553233091854\n",
      "X [[581.99609501 567.30062543]\n",
      " [274.66169341 272.05054669]]\n",
      "|g_| 3227.249575957393\n",
      "X [[592.53507316 562.55543188]\n",
      " [271.72534281 261.91393855]]\n",
      "|g_| 3156.402017222722\n",
      "X [[587.30989989 567.95455801]\n",
      " [269.20277574 264.62155441]]\n",
      "|g_| 3134.1201934461074\n",
      "X [[577.14928849 576.81936891]\n",
      " [265.88726924 271.07577261]]\n",
      "|g_| 3147.1173788394303\n",
      "X [[570.95319072 575.82193531]\n",
      " [272.28932086 279.821512  ]]\n",
      "|g_| 3165.7141875247494\n",
      "X [[567.83135039 584.57744053]\n",
      " [263.47101643 276.44130849]]\n",
      "|g_| 3180.6151397187186\n",
      "X [[571.8964335  573.88894022]\n",
      " [274.6886443  279.52120195]]\n",
      "|g_| 3181.7874441692184\n",
      "X [[570.15038724 579.83277244]\n",
      " [268.1431252  277.16737965]]\n",
      "|g_| 3126.7729778992293\n",
      "X [[576.68589062 575.05911757]\n",
      " [269.58882836 272.14381949]]\n",
      "|g_| 3127.136629653612\n",
      "X [[571.96016249 576.82651482]\n",
      " [271.56685842 276.37689073]]\n",
      "|g_| 3227.2338284307293\n",
      "X [[567.50483526 574.3012281 ]\n",
      " [278.19069317 284.12373994]]\n",
      "|g_| 3222.6400238174174\n",
      "X [[566.22583024 578.37395371]\n",
      " [273.73325592 282.74013412]]\n",
      "|g_| 3228.6035510498596\n",
      "X [[564.14391493 576.3775192 ]\n",
      " [278.35187852 286.44516112]]\n",
      "|g_| 3187.8343200028085\n",
      "X [[564.01915298 578.91997047]\n",
      " [275.4594214  284.35219364]]\n",
      "|g_| 3261.707292321679\n",
      "X [[567.3150701  576.4274105 ]\n",
      " [275.95164386 282.37517934]]\n",
      "|g_| 3267.5219490193585\n",
      "X [[568.9842832  570.17705485]\n",
      " [282.71277887 285.00613373]]\n",
      "|g_| 3271.2362359552703\n",
      "X [[568.13597916 566.85475394]\n",
      " [287.74429453 288.27143126]]\n",
      "|g_| 3315.1758360578565\n",
      "X [[566.21576736 565.78778053]\n",
      " [290.63676084 291.22871671]]\n",
      "|g_| 3406.11604692301\n",
      "X [[563.41790438 568.78430546]\n",
      " [288.73633209 292.70464536]]\n",
      "|g_| 3270.8341044947206\n",
      "X [[560.56519616 573.49976315]\n",
      " [284.7742734  292.86224702]]\n",
      "|g_| 3314.6228699728813\n",
      "X [[563.39790554 574.32733089]\n",
      " [281.62284431 288.82432478]]\n",
      "|g_| 3339.6517606856883\n",
      "X [[565.90353628 577.03018979]\n",
      " [275.89906605 284.02297978]]\n",
      "|g_| 3186.506652284232\n",
      "X [[559.61585997 580.98231939]\n",
      " [275.62686543 288.65111272]]\n",
      "|g_| 3264.4635643722468\n",
      "X [[555.44257111 578.49792342]\n",
      " [281.92846232 295.53349206]]\n",
      "|g_| 3233.365666321077\n",
      "X [[550.7865451  580.26247006]\n",
      " [283.08286099 299.65603847]]\n",
      "|g_| 3358.679898640524\n",
      "X [[553.87730378 577.48299036]\n",
      " [284.37869757 298.09744139]]\n",
      "|g_| 3277.537827501309\n",
      "X [[549.83425369 576.49783999]\n",
      " [288.39576826 303.57933856]]\n",
      "|g_| 3276.099609944405\n",
      "X [[551.39919809 578.39155181]\n",
      " [285.02869201 300.30115195]]\n",
      "|g_| 3314.014145167499\n",
      "X [[550.77546271 581.92580652]\n",
      " [281.18141006 298.23775752]]\n",
      "|g_| 3363.0989291335636\n",
      "X [[545.12786767 586.16231178]\n",
      " [279.32114095 302.04147456]]\n",
      "|g_| 3351.982540666238\n",
      "X [[545.41414729 583.10344223]\n",
      " [282.7204647  304.27441961]]\n",
      "|g_| 3252.1032485053197\n",
      "X [[540.17175103 588.20016252]\n",
      " [279.80286245 306.505149  ]]\n",
      "|g_| 3260.755727104761\n",
      "X [[545.29284806 584.31665417]\n",
      " [281.21858621 303.55537269]]\n",
      "|g_| 3328.19141575892\n",
      "X [[541.17510153 589.86359895]\n",
      " [276.72045484 304.32915403]]\n",
      "|g_| 3232.4241970018675\n",
      "X [[541.64807475 589.37464826]\n",
      " [277.50559585 303.71949456]]\n",
      "|g_| 3268.648526334271\n",
      "X [[539.32411531 596.97298909]\n",
      " [269.31457345 300.37045373]]\n",
      "|g_| 3308.155535809185\n",
      "X [[539.05221544 591.97435696]\n",
      " [275.51972735 305.08679024]]\n",
      "|g_| 3309.2953255356133\n",
      "X [[537.77553785 586.18621184]\n",
      " [283.49749129 311.1468598 ]]\n",
      "|g_| 3350.1064834190197\n",
      "X [[532.6754794  594.3458031 ]\n",
      " [275.86486375 311.30126392]]\n",
      "|g_| 3276.8125600039625\n",
      "X [[527.17046642 597.45031054]\n",
      " [275.00533646 315.46234433]]\n",
      "|g_| 3213.1150783336234\n",
      "X [[521.62059002 599.09696291]\n",
      " [276.40862968 320.30151191]]\n",
      "|g_| 3338.9748022672893\n",
      "X [[513.09483507 608.98044139]\n",
      " [268.28079805 322.33821621]]\n",
      "|g_| 3326.3440862885864\n",
      "X [[502.90725108 611.05917294]\n",
      " [270.36127954 332.559412  ]]\n",
      "|g_| 3187.538188997497\n",
      "X [[505.05259963 616.51220643]\n",
      " [262.90654685 325.13799925]]\n",
      "|g_| 3251.8363637332077\n",
      "X [[504.34865173 615.34702537]\n",
      " [265.20418336 326.5688549 ]]\n",
      "|g_| 3332.0505690795917\n",
      "X [[500.99591084 625.39599189]\n",
      " [253.59075719 321.83020138]]\n",
      "|g_| 3267.997790904047\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[501.21999312 630.42677663]\n",
      " [247.53596796 316.33296126]]\n",
      "|g_| 3378.546062780608\n",
      "X [[502.40118369 640.19993673]\n",
      " [233.95566005 304.96203169]]\n",
      "|g_| 3321.6489505583013\n",
      "X [[497.46014805 639.35935669]\n",
      " [236.20937802 312.98265742]]\n",
      "|g_| 3308.243963992798\n",
      "X [[487.33728046 640.32581368]\n",
      " [238.38700765 325.04901476]]\n",
      "|g_| 3287.0348682699573\n",
      "X [[479.56719142 637.0900297 ]\n",
      " [246.22353306 336.9058841 ]]\n",
      "|g_| 3337.073262865368\n",
      "X [[232.91936489 153.28991081]\n",
      " [153.28991081 104.41087226]]\n",
      "|g_| 2550.2934413996786\n",
      "X [[628.37616188 413.14970021]\n",
      " [409.8292457  276.569546  ]]\n",
      "|g_| 3011.95051024694\n",
      "X [[627.66521509 399.48289837]\n",
      " [423.23257408 278.07189702]]\n",
      "|g_| 2970.021567360587\n",
      "X [[619.81875085 403.48543658]\n",
      " [425.72304951 285.97920147]]\n",
      "|g_| 2991.9755138717924\n",
      "X [[620.04885161 395.67165362]\n",
      " [431.09048872 288.34762817]]\n",
      "|g_| 2976.6069981434543\n",
      "X [[607.62761504 393.59701762]\n",
      " [443.6687357  298.37580687]]\n",
      "|g_| 3006.516759913496\n",
      "X [[605.12289392 399.15922427]\n",
      " [440.72538813 300.43190441]]\n",
      "|g_| 3020.216117533413\n",
      "X [[617.36635381 396.52847439]\n",
      " [433.88663469 288.73230233]]\n",
      "|g_| 2949.1329563682125\n",
      "X [[619.1943364  380.32377477]\n",
      " [448.0922266  284.89569422]]\n",
      "|g_| 3038.740211483921\n",
      "X [[619.27752365 382.03958038]\n",
      " [446.48501076 284.94252559]]\n",
      "|g_| 3039.2174754461853\n",
      "X [[634.13643587 376.80506603]\n",
      " [438.75786028 270.88828503]]\n",
      "|g_| 3041.482407711182\n",
      "X [[620.54420746 385.74865393]\n",
      " [442.00495247 284.17333543]]\n",
      "|g_| 2992.6323420431577\n",
      "X [[615.92243859 371.17950471]\n",
      " [459.01110733 286.66030118]]\n",
      "|g_| 2999.1164656638357\n",
      "X [[603.90061967 364.91194397]\n",
      " [473.29629395 296.8735974 ]]\n",
      "|g_| 2958.77709418841\n",
      "X [[596.25430043 351.2569194 ]\n",
      " [490.21820947 301.30631076]]\n",
      "|g_| 3016.2612083165486\n",
      "X [[592.17010734 347.84793571]\n",
      " [496.16128382 303.57924507]]\n",
      "|g_| 3042.6146808618114\n",
      "X [[576.26505443 344.28222593]\n",
      " [509.43754923 316.00904954]]\n",
      "|g_| 3014.735960393213\n",
      "X [[578.38873252 338.34152314]\n",
      " [510.77828569 316.38114779]]\n",
      "|g_| 3088.640297975576\n",
      "X [[579.6660208  311.56010906]\n",
      " [531.26847148 307.68720153]]\n",
      "|g_| 3056.429277551911\n",
      "X [[560.37307651 306.99628386]\n",
      " [546.40517592 321.2112709 ]]\n",
      "|g_| 3139.585350111769\n",
      "X [[564.13628716 324.32287166]\n",
      " [528.40165329 327.65319658]]\n",
      "|g_| 3075.4934714529472\n",
      "X [[564.19353223 312.93457555]\n",
      " [538.60228234 321.97079229]]\n",
      "|g_| 3122.8417984712646\n",
      "X [[544.48823825 323.35405931]\n",
      " [540.8421123  341.26898526]]\n",
      "|g_| 3079.2307995463425\n",
      "X [[549.37968636 308.21564019]\n",
      " [550.63518059 331.64133829]]\n",
      "|g_| 3055.4669618593125\n",
      "X [[562.739745   319.88145479]\n",
      " [531.50802101 329.39195177]]\n",
      "|g_| 3089.030007848523\n",
      "X [[581.86346584 336.11124864]\n",
      " [508.07248679 316.74356161]]\n",
      "|g_| 3088.249320633668\n",
      "X [[566.9108524  327.12426046]\n",
      " [526.1674316  323.65048675]]\n",
      "|g_| 3034.676547412248\n",
      "X [[558.42551183 319.34209043]\n",
      " [539.35543627 324.46462116]]\n",
      "|g_| 3071.066197223214\n",
      "X [[556.04898202 321.75565114]\n",
      " [535.9658378  331.69783127]]\n",
      "|g_| 3051.7629525703633\n",
      "X [[577.94006693 313.90263723]\n",
      " [529.33412621 311.85861573]]\n",
      "|g_| 3036.5599774141833\n",
      "X [[567.15399598 332.11220922]\n",
      " [521.82306898 325.17458389]]\n",
      "|g_| 3104.8258939501266\n",
      "X [[563.13441977 312.39965551]\n",
      " [536.91248563 327.12545495]]\n",
      "|g_| 3055.1597997768176\n",
      "X [[541.11091583 326.91428015]\n",
      " [535.21578147 351.9518397 ]]\n",
      "|g_| 3128.2700119718984\n",
      "X [[537.03127537 297.52937883]\n",
      " [558.72169175 347.71216427]]\n",
      "|g_| 3212.981540086898\n",
      "X [[535.74319026 309.7177844 ]\n",
      " [545.76699809 359.43359875]]\n",
      "|g_| 3153.640953597798\n",
      "X [[536.390918   320.87278728]\n",
      " [542.41468812 353.71138459]]\n",
      "|g_| 3036.0576853366774\n",
      "X [[535.50863047 317.57487014]\n",
      " [547.33702792 350.42672046]]\n",
      "|g_| 3111.268176563637\n",
      "X [[541.24374235 337.51125868]\n",
      " [527.0960368  353.99312087]]\n",
      "|g_| 3069.9882947843566\n",
      "X [[553.66471492 334.84866625]\n",
      " [527.07723206 336.92928873]]\n",
      "|g_| 3113.5155166049767\n",
      "X [[565.57937811 320.92533208]\n",
      " [529.63570015 326.51634478]]\n",
      "|g_| 3122.0178589566117\n",
      "X [[589.80612732 321.81110133]\n",
      " [514.51845283 306.32843312]]\n",
      "|g_| 3042.7266759620243\n",
      "X [[571.67397086 324.84797672]\n",
      " [525.47789372 318.64658523]]\n",
      "|g_| 3044.5897399059672\n",
      "X [[587.14068258 309.17879402]\n",
      " [529.01818627 299.68992439]]\n",
      "|g_| 3080.297725329478\n",
      "X [[604.14732363 289.96923831]\n",
      " [532.11099836 278.89377477]]\n",
      "|g_| 3104.7375681765297\n",
      "X [[578.32211916 286.92589815]\n",
      " [551.16191592 299.06119424]]\n",
      "|g_| 3125.1290311596554\n",
      "X [[578.60841305 297.4250312 ]\n",
      " [541.70375486 305.46308636]]\n",
      "|g_| 3031.217778274599\n",
      "X [[564.80027704 290.86920112]\n",
      " [557.50219582 309.17156491]]\n",
      "|g_| 3124.0677243953087\n",
      "X [[576.82743277 295.90622101]\n",
      " [549.26922611 296.66974637]]\n",
      "|g_| 3115.622655119358\n",
      "X [[589.52707792 292.24742505]\n",
      " [542.37144833 287.89317287]]\n",
      "|g_| 3133.643982896407\n",
      "X [[588.11506601 303.4334526 ]\n",
      " [533.11235632 296.37817821]]\n",
      "|g_| 3038.241145726091\n",
      "X [[578.52942437 285.91165853]\n",
      " [553.24402619 295.76895735]]\n",
      "|g_| 3024.2312751770105\n",
      "X [[565.42118107 295.8658418 ]\n",
      " [554.9582444  307.86951557]]\n",
      "|g_| 3013.0211607905594\n",
      "X [[554.09600288 302.10675808]\n",
      " [557.84387091 317.04785445]]\n",
      "|g_| 3094.8394881135855\n",
      "X [[559.65484283 284.03373286]\n",
      " [569.37709238 303.1847987 ]]\n",
      "|g_| 3037.830162608394\n",
      "X [[544.97708127 282.62133344]\n",
      " [579.01704196 312.83290732]]\n",
      "|g_| 3146.6457084093777\n",
      "X [[533.35789734 279.30224466]\n",
      " [584.79721789 324.85661979]]\n",
      "|g_| 3086.574949035769\n",
      "X [[541.07830281 296.98458909]\n",
      " [568.21626562 325.82924908]]\n",
      "|g_| 3175.7868508742395\n",
      "X [[559.37333496 292.09116248]\n",
      " [562.59227461 308.66512193]]\n",
      "|g_| 3132.8130597653235\n",
      "X [[554.1230373  265.83193587]\n",
      " [584.33444274 301.38729309]]\n",
      "|g_| 3193.139602367131\n",
      "X [[544.98455149 247.02266719]\n",
      " [599.71178743 303.83780631]]\n",
      "|g_| 3173.637322248983\n",
      "X [[567.11932708 230.09441832]\n",
      " [600.52154765 273.50703523]]\n",
      "|g_| 3228.4138138943053\n",
      "X [[575.6270119  232.91741325]\n",
      " [590.68678874 274.75832905]]\n",
      "|g_| 3188.328764307026\n",
      "X [[587.04568656 246.15440831]\n",
      " [570.50787392 281.61344951]]\n",
      "|g_| 3196.4290607066678\n",
      "X [[584.52435231 221.750414  ]\n",
      " [588.14718524 270.63060422]]\n",
      "|g_| 3241.4591266499965\n",
      "X [[593.78003726 209.47462458]\n",
      " [590.8944947  253.75055692]]\n",
      "|g_| 3183.29457727\n",
      "X [[578.99605687 244.17596067]\n",
      " [579.10807115 282.44558465]]\n",
      "|g_| 3089.271148747404\n",
      "X [[566.42641903 259.03628115]\n",
      " [579.74495173 293.18442629]]\n",
      "|g_| 3188.231441036437\n",
      "X [[565.57578618 219.45843394]\n",
      " [604.75550861 276.10288057]]\n",
      "|g_| 3165.2088450176684\n",
      "X [[561.63560722 250.67062758]\n",
      " [586.38768497 296.44420063]]\n",
      "|g_| 3246.8861224876646\n",
      "X [[564.35082879 258.91120965]\n",
      " [572.94323552 310.17604104]]\n",
      "|g_| 3206.058620332519\n",
      "X [[595.83406639 249.9213919 ]\n",
      " [557.87077337 285.13376408]]\n",
      "|g_| 3171.5610580264\n",
      "X [[572.43182016 261.88981326]\n",
      " [566.43791819 304.76814437]]\n",
      "|g_| 3085.8815737909267\n",
      "X [[555.41020576 270.85675926]\n",
      " [572.52362472 316.81669533]]\n",
      "|g_| 3179.695758858237\n",
      "X [[545.25511586 289.50667184]\n",
      " [564.12309475 332.63776027]]\n",
      "|g_| 3102.5701985761466\n",
      "X [[534.34577566 269.12124899]\n",
      " [585.81045948 329.96128704]]\n",
      "|g_| 3211.636820842456\n",
      "X [[553.35759323 273.25831223]\n",
      " [574.08822907 315.51224075]]\n",
      "|g_| 3113.3975497560355\n",
      "X [[577.65499201 272.64419687]\n",
      " [558.36679218 300.34376555]]\n",
      "|g_| 3163.383731844965\n",
      "X [[588.73096075 297.05957707]\n",
      " [533.43292004 300.99964013]]\n",
      "|g_| 3042.3468790058587\n",
      "X [[606.75005305 302.97721331]\n",
      " [519.43683568 283.27469897]]\n",
      "|g_| 3099.624507924173\n",
      "X [[599.60404985 305.69531288]\n",
      " [524.32144891 286.55257335]]\n",
      "|g_| 3027.9257026231985\n",
      "X [[583.28670714 299.15872315]\n",
      " [540.808628   296.32195923]]\n",
      "|g_| 3097.349214097521\n",
      "X [[596.49181636 301.08702316]\n",
      " [530.89320487 285.82603541]]\n",
      "|g_| 3165.231786446124\n",
      "X [[607.73123172 298.99693544]\n",
      " [523.11587948 278.59174291]]\n",
      "|g_| 3097.8672643743525\n",
      "X [[615.23490246 268.79452645]\n",
      " [538.69569814 262.75932362]]\n",
      "|g_| 3096.2843933256713\n",
      "X [[602.84863777 275.96594868]\n",
      " [543.04025733 274.81556366]]\n",
      "|g_| 3035.1940629701544\n",
      "X [[598.79294792 269.4650407 ]\n",
      " [553.33555037 269.54659349]]\n",
      "|g_| 3122.8796800917894\n",
      "X [[596.85184532 282.86402987]\n",
      " [546.13845708 274.75188997]]\n",
      "|g_| 3140.2936791124303\n",
      "X [[586.19922873 290.60534355]\n",
      " [545.56265664 290.31084413]]\n",
      "|g_| 3069.311903191939\n",
      "X [[579.92266183 295.4695961 ]\n",
      " [548.28049206 292.87527397]]\n",
      "|g_| 3131.328417934524\n",
      "X [[572.92778944 310.52269892]\n",
      " [541.62902173 303.26128068]]\n",
      "|g_| 3039.7670318286687\n",
      "X [[576.3639768  319.43751179]\n",
      " [533.22849727 302.37660625]]\n",
      "|g_| 3073.4062312963697\n",
      "X [[574.96799039 311.13060112]\n",
      " [539.40470394 302.74101876]]\n",
      "|g_| 3140.497155516729\n",
      "X [[580.04769855 300.50271138]\n",
      " [544.77321904 294.04919261]]\n",
      "|g_| 3148.5534217905742\n",
      "X [[583.69611419 279.49401873]\n",
      " [558.06083146 282.40051021]]\n",
      "|g_| 3066.9926795995516\n",
      "X [[590.93136557 255.52685171]\n",
      " [569.9933343  265.73247468]]\n",
      "|g_| 3157.2266316426717\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[576.71758453 274.39911848]\n",
      " [565.99183704 285.92864821]]\n",
      "|g_| 3139.356567559543\n",
      "X [[562.45772027 260.02446708]\n",
      " [585.71612348 288.03682424]]\n",
      "|g_| 3078.0182598943343\n",
      "X [[569.86609545 254.34335594]\n",
      " [586.50557171 276.7188192 ]]\n",
      "|g_| 3206.71135531526\n",
      "X [[554.32390723 242.93625306]\n",
      " [604.11365397 280.63085345]]\n",
      "|g_| 3255.742012912062\n",
      "X [[540.03472258 224.29884031]\n",
      " [622.03571561 284.82292245]]\n",
      "|g_| 3278.186695278506\n",
      "X [[549.38625296 229.50565785]\n",
      " [614.0012107  280.18638678]]\n",
      "|g_| 3232.8997885817666\n",
      "X [[562.6953366  243.18747974]\n",
      " [597.95967798 276.9079836 ]]\n",
      "|g_| 3214.038677015634\n",
      "X [[550.79261285 231.5792697 ]\n",
      " [609.98322119 284.46266775]]\n",
      "|g_| 3226.2507051288103\n",
      "X [[541.73416943 257.60509802]\n",
      " [596.87209365 306.44315455]]\n",
      "|g_| 3175.1824605723136\n",
      "X [[537.46054253 228.24360805]\n",
      " [616.28813635 298.7138323 ]]\n",
      "|g_| 3279.6492555227987\n",
      "X [[511.91659415 185.48049002]\n",
      " [652.86414481 295.4772358 ]]\n",
      "|g_| 3301.5855699401786\n",
      "X [[544.05632351 212.29936099]\n",
      " [617.98935197 294.99298131]]\n",
      "|g_| 3297.2984134372755\n",
      "X [[508.96220079 162.64588424]\n",
      " [660.17000079 297.79080671]]\n",
      "|g_| 3275.1858863443163\n",
      "X [[520.18900993 204.0724847 ]\n",
      " [634.94094857 307.58382071]]\n",
      "|g_| 3266.634451329839\n",
      "X [[532.76732985 199.47624079]\n",
      " [637.77088197 282.16396602]]\n",
      "|g_| 3274.4589179240184\n",
      "X [[553.94313417 194.36944969]\n",
      " [624.23804107 275.12613328]]\n",
      "|g_| 3320.5450330839876\n",
      "X [[547.55744211 188.20837385]\n",
      " [621.55035815 297.37788735]]\n",
      "|g_| 3263.5888578263884\n",
      "X [[575.59070748 221.58480918]\n",
      " [588.75549839 288.03206925]]\n",
      "|g_| 3246.0096756342746\n",
      "X [[589.59598336 243.95874378]\n",
      " [556.81726814 304.65593322]]\n",
      "|g_| 3201.0584718034415\n",
      "X [[632.95225505 226.2917048 ]\n",
      " [532.20960149 273.7086905 ]]\n",
      "|g_| 3223.2356720454854\n",
      "X [[600.97412605 224.76753706]\n",
      " [546.67522915 315.36621242]]\n",
      "|g_| 3204.564588088494\n",
      "X [[569.33754606 236.33096863]\n",
      " [545.53290412 363.86299953]]\n",
      "|g_| 3322.5524739085786\n",
      "X [[556.91603957 287.74812394]\n",
      " [531.2199553  367.2205075 ]]\n",
      "|g_| 3166.9816368717165\n",
      "X [[554.54677497 304.69578504]\n",
      " [533.28212788 353.90468354]]\n",
      "|g_| 3108.1271155207796\n",
      "X [[517.8729726  284.27884568]\n",
      " [561.46533597 381.77191968]]\n",
      "|g_| 3115.906208513023\n",
      "X [[534.82331799 300.91345047]\n",
      " [552.02665606 358.72229491]]\n",
      "|g_| 3090.8899346840426\n",
      "X [[546.80909819 291.05204498]\n",
      " [555.48910913 343.10401758]]\n",
      "|g_| 3179.768479489239\n",
      "X [[512.94398264 291.58330612]\n",
      " [569.45689306 370.92653344]]\n",
      "|g_| 3195.2321656117797\n",
      "X [[541.81581505 308.05583861]\n",
      " [545.82931893 351.57869312]]\n",
      "|g_| 3106.301555940818\n",
      "X [[568.67907757 301.31096936]\n",
      " [540.61772746 321.78918446]]\n",
      "|g_| 3081.7956492703347\n",
      "X [[585.85824853 299.61425872]\n",
      " [535.04504298 301.21123914]]\n",
      "|g_| 3067.252691933111\n",
      "X [[562.0915035  290.51360955]\n",
      " [555.28598772 318.29617686]]\n",
      "|g_| 3110.7368035303293\n",
      "X [[586.63034677 269.46695563]\n",
      " [554.8516513  292.21916624]]\n",
      "|g_| 3143.7360020040924\n",
      "X [[559.19205285 277.61702514]\n",
      " [567.03292858 314.17621375]]\n",
      "|g_| 3159.113262950906\n",
      "X [[579.75317643 293.06354438]\n",
      " [545.72100952 300.31415742]]\n",
      "|g_| 3068.112224070993\n",
      "X [[602.62276914 297.19803537]\n",
      " [528.31487175 281.78453147]]\n",
      "|g_| 3068.581438306759\n",
      "X [[605.24693469 296.5155783 ]\n",
      " [526.63473612 280.01877543]]\n",
      "|g_| 3045.894987000005\n",
      "X [[614.87403085 282.02239447]\n",
      " [526.80431729 273.62475489]]\n",
      "|g_| 3062.7246738532217\n",
      "X [[600.99404385 285.49295328]\n",
      " [533.85351851 286.88038214]]\n",
      "|g_| 3054.676030189496\n",
      "X [[608.41242208 295.93905596]\n",
      " [524.69385344 277.39999997]]\n",
      "|g_| 3134.7610240427894\n",
      "X [[592.48341499 304.8186106 ]\n",
      " [526.87085089 297.41574283]]\n",
      "|g_| 3120.3008010184813\n",
      "X [[600.06902715 323.34157466]\n",
      " [509.59749246 292.70767745]]\n",
      "|g_| 3105.937259444425\n",
      "X [[607.1494193  331.58913525]\n",
      " [495.15204745 293.67103693]]\n",
      "|g_| 3103.443363675466\n",
      "X [[612.82606895 339.02564827]\n",
      " [482.2768446  294.81327003]]\n",
      "|g_| 3092.4443608239153\n",
      "X [[603.04366253 337.35663996]\n",
      " [494.10234171 297.307441  ]]\n",
      "|g_| 3012.498081755527\n",
      "X [[615.2038086  355.38824753]\n",
      " [469.19302385 291.68711623]]\n",
      "|g_| 3059.8478156113865\n",
      "X [[625.39614486 367.98417973]\n",
      " [451.83374955 281.62664688]]\n",
      "|g_| 3034.683450512855\n",
      "X [[624.35026471 383.23402035]\n",
      " [440.02823613 282.30052076]]\n",
      "|g_| 3074.4276001404082\n",
      "X [[619.13982806 390.91981512]\n",
      " [434.65954622 291.40804783]]\n",
      "|g_| 2968.6037964500924\n",
      "X [[612.55504867 389.56817922]\n",
      " [443.37956009 293.98556389]]\n",
      "|g_| 2970.3188343913457\n",
      "X [[600.45400883 387.70977918]\n",
      " [452.36683002 307.40911096]]\n",
      "|g_| 3029.61161378472\n",
      "X [[600.84777435 399.29304938]\n",
      " [441.69437978 307.33221055]]\n",
      "|g_| 2997.7677927063974\n",
      "X [[593.30317565 385.76779514]\n",
      " [459.63106877 312.91185759]]\n",
      "|g_| 3066.6112249933317\n",
      "X [[589.90971351 371.07339325]\n",
      " [472.87019787 317.34026326]]\n",
      "|g_| 3005.639185486193\n",
      "X [[576.05003599 381.07319086]\n",
      " [473.01437357 330.46479636]]\n",
      "|g_| 2971.842457489913\n",
      "X [[572.02466659 366.62846349]\n",
      " [485.1471345  336.1600935 ]]\n",
      "|g_| 3014.9915232297144\n",
      "X [[573.78256535 385.67758039]\n",
      " [469.4900708  334.07401141]]\n",
      "|g_| 2968.032119845794\n",
      "X [[584.13285543 390.31775614]\n",
      " [458.65073767 325.69979627]]\n",
      "|g_| 2967.2120161329403\n",
      "X [[595.7656513  392.37262483]\n",
      " [450.64001617 313.09836768]]\n",
      "|g_| 3005.554454898876\n",
      "X [[590.05111486 392.63076533]\n",
      " [455.68546881 316.27759563]]\n",
      "|g_| 2982.4825452475966\n",
      "X [[585.04022462 390.05613525]\n",
      " [461.83018963 319.83905778]]\n",
      "|g_| 2983.5137836965973\n",
      "X [[598.2613151  385.08706005]\n",
      " [458.78153323 305.46826317]]\n",
      "|g_| 2967.135566413178\n",
      "X [[608.07232246 379.15720853]\n",
      " [457.4495803  295.34343293]]\n",
      "|g_| 2998.027728013834\n",
      "X [[606.67374414 387.08354211]\n",
      " [452.47590049 295.5991527 ]]\n",
      "|g_| 2994.0769243966793\n",
      "X [[607.41623199 395.84530631]\n",
      " [444.42187221 294.68833381]]\n",
      "|g_| 3039.9689560441893\n",
      "X [[615.00433605 395.1262346 ]\n",
      " [438.72523385 288.38358926]]\n",
      "|g_| 2981.6470155918983\n",
      "X [[609.68446106 406.47851874]\n",
      " [432.13261313 293.80516743]]\n",
      "|g_| 2990.122014399637\n",
      "X [[611.99402528 407.53430344]\n",
      " [429.10373674 291.97446406]]\n",
      "|g_| 2926.6613402256808\n",
      "X [[603.80820778 411.59652235]\n",
      " [431.46664701 299.73402131]]\n",
      "|g_| 3059.9088168927615\n",
      "X [[596.49744531 418.61811177]\n",
      " [430.0067704  306.66570015]]\n",
      "|g_| 2999.510691145692\n",
      "X [[599.48960642 424.94482807]\n",
      " [421.67855178 303.67960725]]\n",
      "|g_| 3047.0792400926152\n",
      "X [[597.42530818 424.88065356]\n",
      " [423.78856825 304.89782025]]\n",
      "|g_| 2942.9572900096396\n",
      "X [[594.84311701 421.3284492 ]\n",
      " [428.79609061 307.86022268]]\n",
      "|g_| 2952.129228265849\n",
      "X [[589.09548554 430.5759045 ]\n",
      " [423.48642135 313.41689538]]\n",
      "|g_| 3073.7652949210037\n",
      "X [[582.68180169 435.46894505]\n",
      " [421.98315314 320.59153816]]\n",
      "|g_| 3068.2403950923613\n",
      "X [[578.016964   432.10944727]\n",
      " [427.02698113 326.84212136]]\n",
      "|g_| 2919.104201592271\n",
      "X [[578.67600256 425.3082063 ]\n",
      " [432.96811577 326.78069777]]\n",
      "|g_| 2944.481713122392\n",
      "X [[570.30431451 436.89423843]\n",
      " [426.64201039 334.44432758]]\n",
      "|g_| 2986.41630151215\n",
      "X [[572.11762888 423.5702886 ]\n",
      " [439.09394496 332.36446387]]\n",
      "|g_| 2998.1478034899037\n",
      "X [[579.96734194 416.2804811 ]\n",
      " [442.52998434 323.28881251]]\n",
      "|g_| 3038.2175589965263\n",
      "X [[580.32428835 414.89971561]\n",
      " [442.35200653 324.66390107]]\n",
      "|g_| 2992.099858362581\n",
      "X [[586.04447802 404.99730849]\n",
      " [448.04898945 319.03158614]]\n",
      "|g_| 2933.815831517318\n",
      "X [[579.48178836 416.71420003]\n",
      " [440.94216967 325.76085624]]\n",
      "|g_| 2991.5265325132464\n",
      "X [[568.34941975 427.32182296]\n",
      " [436.82652753 336.98305823]]\n",
      "|g_| 3017.3820108561713\n",
      "X [[571.02836259 414.80440925]\n",
      " [445.97663751 336.10824147]]\n",
      "|g_| 3025.518404555025\n",
      "X [[576.89957266 405.8042789 ]\n",
      " [450.01190769 331.66105173]]\n",
      "|g_| 3051.262519111461\n",
      "X [[582.66593711 384.19692677]\n",
      " [465.04812807 326.53233495]]\n",
      "|g_| 3006.6711315060124\n",
      "X [[575.97042    395.19790051]\n",
      " [461.35965799 330.49048503]]\n",
      "|g_| 2978.4184338073032\n",
      "X [[574.88778189 411.76487544]\n",
      " [446.78214476 332.17381099]]\n",
      "|g_| 2995.5483734501568\n",
      "X [[581.62808516 400.16721246]\n",
      " [455.31562855 322.89727627]]\n",
      "|g_| 3042.902215425101\n",
      "X [[569.86357119 409.80688041]\n",
      " [452.56281478 335.41128436]]\n",
      "|g_| 3059.8669071129743\n",
      "X [[577.79232294 401.8496545 ]\n",
      " [453.71476055 329.87240382]]\n",
      "|g_| 2950.6279959190465\n",
      "X [[565.93799954 393.57261395]\n",
      " [466.36216279 342.52169471]]\n",
      "|g_| 3065.5649767205487\n",
      "X [[568.94205194 391.18781106]\n",
      " [468.2208745  337.70734475]]\n",
      "|g_| 2994.1120063539556\n",
      "X [[572.42615753 386.27802705]\n",
      " [471.55142036 332.80149932]]\n",
      "|g_| 2963.986370461784\n",
      "X [[583.9940026  398.64340384]\n",
      " [452.69935023 324.18781563]]\n",
      "|g_| 2956.53363880053\n",
      "X [[601.3586256  386.66017852]\n",
      " [452.98033508 306.05640949]]\n",
      "|g_| 2997.4200250817557\n",
      "X [[600.80209426 390.65586128]\n",
      " [451.94623542 303.59420593]]\n",
      "|g_| 3017.8348440774757\n",
      "X [[596.26575732 378.95207141]\n",
      " [464.80846423 307.92136301]]\n",
      "|g_| 3003.436245000456\n",
      "X [[598.10362973 393.09651116]\n",
      " [450.77469463 307.48878955]]\n",
      "|g_| 3058.974779867557\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[605.79530066 395.56738309]\n",
      " [441.28468616 302.9955856 ]]\n",
      "|g_| 3059.283633567518\n",
      "X [[598.89158094 396.34143584]\n",
      " [445.78532447 309.05951692]]\n",
      "|g_| 3033.9611980944023\n",
      "X [[584.46653713 386.55140628]\n",
      " [464.07163866 321.89189408]]\n",
      "|g_| 3003.923847392605\n",
      "X [[600.22256716 373.0243471 ]\n",
      " [465.19208149 306.89091493]]\n",
      "|g_| 3005.3967897829302\n",
      "X [[620.22142436 362.87672377]\n",
      " [458.40548764 288.98144753]]\n",
      "|g_| 3065.6305388251485\n",
      "X [[640.40260779 345.74360657]\n",
      " [455.98592451 269.11465048]]\n",
      "|g_| 3007.612037466602\n",
      "X [[636.29224248 364.7789412 ]\n",
      " [444.34764642 273.17334303]]\n",
      "|g_| 3020.6122842089526\n",
      "X [[633.89526457 380.15870608]\n",
      " [429.35375157 281.6229887 ]]\n",
      "|g_| 3064.4396686357204\n",
      "X [[623.74586121 403.12628913]\n",
      " [412.15602296 297.58647208]]\n",
      "|g_| 3037.724841465987\n",
      "X [[629.53110739 417.4384208 ]\n",
      " [392.14299988 292.67664293]]\n",
      "|g_| 3010.1248439810383\n",
      "X [[638.57286866 433.32015054]\n",
      " [369.38198287 279.31217173]]\n",
      "|g_| 2981.897155220986\n",
      "X [[642.98587553 430.25044005]\n",
      " [373.06164125 268.84704673]]\n",
      "|g_| 3070.7297356249983\n",
      "X [[639.84211241 413.28662801]\n",
      " [390.19476403 278.46773675]]\n",
      "|g_| 3081.472717157777\n",
      "X [[652.09686645 430.6279547 ]\n",
      " [360.22423147 263.75697993]]\n",
      "|g_| 2990.7773133288824\n",
      "X [[637.38115361 452.70603268]\n",
      " [351.61053359 274.17612162]]\n",
      "|g_| 3115.2119551936235\n",
      "X [[641.21993468 456.2215568 ]\n",
      " [342.55221193 270.8447315 ]]\n",
      "|g_| 3083.5477000230985\n",
      "X [[621.04734685 469.37124657]\n",
      " [347.31496322 288.72676044]]\n",
      "|g_| 3022.603959483995\n",
      "X [[602.93736728 485.42069622]\n",
      " [344.74749001 303.28608105]]\n",
      "|g_| 3039.6606632246694\n",
      "X [[593.54605488 471.08458114]\n",
      " [368.49961794 316.21263372]]\n",
      "|g_| 3024.9053513459576\n",
      "X [[607.13879649 451.06546389]\n",
      " [379.32800528 306.64750691]]\n",
      "|g_| 3007.6573315362934\n",
      "X [[596.20139853 432.91152534]\n",
      " [405.41137554 320.5824702 ]]\n",
      "|g_| 3022.9420994726534\n",
      "X [[589.34717307 451.68883913]\n",
      " [391.35417072 324.79072531]]\n",
      "|g_| 3021.508734805772\n",
      "X [[588.70148163 453.71011823]\n",
      " [393.97192276 319.94346097]]\n",
      "|g_| 3057.4814017034205\n",
      "X [[575.68234081 459.03481718]\n",
      " [397.81913591 331.08430074]]\n",
      "|g_| 2931.2743911968755\n",
      "X [[562.4434548  470.2135143 ]\n",
      " [394.56153906 341.87395779]]\n",
      "|g_| 3023.16004544629\n",
      "X [[551.06009907 470.44051828]\n",
      " [397.70164322 356.16272818]]\n",
      "|g_| 3063.8372984040716\n",
      "X [[561.98747952 478.77141139]\n",
      " [384.4175378  342.30273901]]\n",
      "|g_| 3071.6986327687264\n",
      "X [[555.84752935 479.75089016]\n",
      " [383.95840868 351.35245539]]\n",
      "|g_| 3041.1742929777283\n",
      "X [[568.98721188 457.91203422]\n",
      " [399.87009703 341.57579998]]\n",
      "|g_| 3048.6090710698204\n",
      "X [[584.68651764 443.68361546]\n",
      " [404.83369356 327.71360365]]\n",
      "|g_| 3002.5585431015775\n",
      "X [[600.68498834 422.2662855 ]\n",
      " [416.20534522 312.47694238]]\n",
      "|g_| 2961.3573384709916\n",
      "X [[579.66879582 426.12868703]\n",
      " [425.7573833  333.36028531]]\n",
      "|g_| 3069.8115533002588\n",
      "X [[593.04301572 409.8593773 ]\n",
      " [434.55200173 318.55899004]]\n",
      "|g_| 3085.4576856887998\n",
      "X [[601.97343536 410.08355926]\n",
      " [429.43548207 308.29308179]]\n",
      "|g_| 3017.000078444291\n",
      "X [[584.3366622  421.59225189]\n",
      " [430.54014396 324.72422574]]\n",
      "|g_| 3035.227458511551\n",
      "X [[570.57894861 433.22428743]\n",
      " [428.27015863 336.66162747]]\n",
      "|g_| 3077.076121416541\n",
      "X [[583.02108622 420.69624805]\n",
      " [431.74318262 326.64798202]]\n",
      "|g_| 3067.7890618516376\n",
      "X [[566.47774678 426.63672138]\n",
      " [433.47096496 345.2346925 ]]\n",
      "|g_| 2951.536435920192\n",
      "X [[559.14370108 429.19349275]\n",
      " [431.68181776 356.09279064]]\n",
      "|g_| 3000.3263654746556\n",
      "X [[580.15218028 414.13420451]\n",
      " [436.06960208 334.30466721]]\n",
      "|g_| 3070.369074338104\n",
      "X [[571.57969129 439.07312786]\n",
      " [416.16470512 342.51771212]]\n",
      "|g_| 3056.37538036707\n",
      "X [[594.08153554 440.71795284]\n",
      " [400.33452345 320.26096312]]\n",
      "|g_| 3053.865690417847\n",
      "X [[610.43730101 415.66057068]\n",
      " [413.72086753 305.65934517]]\n",
      "|g_| 3013.6841780245522\n",
      "X [[620.96045817 430.95441847]\n",
      " [391.12855155 292.75391501]]\n",
      "|g_| 2968.513285148535\n",
      "X [[605.13926755 431.97355322]\n",
      " [404.14386373 306.38709765]]\n",
      "|g_| 3068.050102321444\n",
      "X [[593.67970863 432.94595089]\n",
      " [412.11163284 316.64840004]]\n",
      "|g_| 2962.6882480184304\n",
      "X [[606.04045375 427.85275449]\n",
      " [407.76043015 305.59519057]]\n",
      "|g_| 3073.336458536071\n",
      "X [[599.11467228 433.12951997]\n",
      " [402.88842368 318.02727312]]\n",
      "|g_| 3086.2521781573223\n",
      "X [[610.77895707 424.63036944]\n",
      " [405.80976458 303.24338397]]\n",
      "|g_| 2999.4745293423493\n",
      "X [[602.65428668 441.81407239]\n",
      " [396.60699373 307.10100733]]\n",
      "|g_| 2991.228002567651\n",
      "X [[591.84272907 453.25828566]\n",
      " [388.87769979 321.01907286]]\n",
      "|g_| 3018.7113869613313\n",
      "X [[576.04428983 444.48178707]\n",
      " [404.59178509 341.92748436]]\n",
      "|g_| 3030.1728293804663\n",
      "X [[584.56871932 465.38807035]\n",
      " [377.77766777 330.1172369 ]]\n",
      "|g_| 3068.7186138489906\n",
      "X [[587.34397713 460.21798326]\n",
      " [385.16859187 323.8388739 ]]\n",
      "|g_| 3025.2990774594296\n",
      "X [[574.83675641 476.66970248]\n",
      " [377.77062118 331.11637832]]\n",
      "|g_| 2999.379719048998\n",
      "X [[568.18727886 465.09646287]\n",
      " [392.18611082 342.10897509]]\n",
      "|g_| 3015.9384938603166\n",
      "X [[589.77764648 458.35203696]\n",
      " [385.31839973 321.87803398]]\n",
      "|g_| 3065.2451859537878\n",
      "X [[573.88215071 461.14517333]\n",
      " [395.19018649 334.40861638]]\n",
      "|g_| 3041.1909710436685\n",
      "X [[561.76866749 451.82361111]\n",
      " [408.98054842 350.72253945]]\n",
      "|g_| 3036.689256527069\n",
      "X [[573.23054997 468.58788265]\n",
      " [383.30676674 338.9809071 ]]\n",
      "|g_| 3070.3348058859006\n",
      "X [[589.87014878 456.90968541]\n",
      " [387.9777114  320.56207264]]\n",
      "|g_| 3046.3034195647065\n",
      "X [[596.22051193 456.21056665]\n",
      " [379.42333179 320.04836405]]\n",
      "|g_| 3034.34999130636\n",
      "X [[569.30050532 472.21865249]\n",
      " [379.50857223 344.78938859]]\n",
      "|g_| 3047.783551748572\n",
      "X [[590.34119927 463.99680008]\n",
      " [375.56975523 324.27086966]]\n",
      "|g_| 3109.9890709519295\n",
      "X [[583.45264192 464.57239829]\n",
      " [374.05548141 337.39887107]]\n",
      "|g_| 3104.947873991126\n",
      "X [[561.69052008 464.84298401]\n",
      " [390.62265333 354.73751222]]\n",
      "|g_| 2993.9338901713004\n",
      "X [[579.07926982 477.29302929]\n",
      " [366.04138762 335.96467971]]\n",
      "|g_| 3148.3531024317676\n",
      "X [[592.73565361 454.60651614]\n",
      " [374.40853951 334.38840584]]\n",
      "|g_| 3063.688308348907\n",
      "X [[567.35061464 478.87318505]\n",
      " [360.71022144 358.72257923]]\n",
      "|g_| 3152.1771264252575\n",
      "X [[564.53123415 455.27664466]\n",
      " [393.15194228 359.80440906]]\n",
      "|g_| 3063.0470263063476\n",
      "X [[534.62118111 478.09896164]\n",
      " [381.06280667 387.80499347]]\n",
      "|g_| 3074.2519272876634\n",
      "X [[546.77209815 502.88474823]\n",
      " [351.44645479 366.92314195]]\n",
      "|g_| 3106.6611873462425\n",
      "X [[566.69031637 480.67585727]\n",
      " [370.02198098 347.70179631]]\n",
      "|g_| 3111.7156831550105\n",
      "X [[557.62727972 476.17931138]\n",
      " [385.18856404 352.04381895]]\n",
      "|g_| 3062.6738595356983\n",
      "X [[540.23524601 497.05744927]\n",
      " [371.61018436 364.67196488]]\n",
      "|g_| 3034.2241340113123\n",
      "X [[534.46623803 520.0500092 ]\n",
      " [346.02328145 366.2809264 ]]\n",
      "|g_| 3051.4123313769633\n",
      "X [[540.53836612 542.40540273]\n",
      " [315.08108224 352.61674019]]\n",
      "|g_| 3146.6118638535822\n",
      "X [[554.85585999 552.92767556]\n",
      " [296.51070346 329.374199  ]]\n",
      "|g_| 3134.148873483101\n",
      "X [[561.51446241 572.01284927]\n",
      " [269.17619787 308.29690766]]\n",
      "|g_| 3089.511798405019\n",
      "X [[574.35517093 581.84036981]\n",
      " [248.08039816 282.90287685]]\n",
      "|g_| 3103.7287084910076\n",
      "X [[570.59237639 587.49323968]\n",
      " [248.39122462 278.52797501]]\n",
      "|g_| 3233.6059988156467\n",
      "X [[566.01647141 595.59614694]\n",
      " [233.82553483 283.2246513 ]]\n",
      "|g_| 3136.070200454603\n",
      "X [[573.07550629 580.02464915]\n",
      " [250.30505628 287.23378853]]\n",
      "|g_| 3095.0352168754116\n",
      "X [[556.9605464  575.61707986]\n",
      " [271.31082806 307.97785911]]\n",
      "|g_| 3171.765763097726\n",
      "X [[579.66085164 574.19690738]\n",
      " [252.4120033  283.86508982]]\n",
      "|g_| 3145.2708903642497\n",
      "X [[558.6476542  604.17689325]\n",
      " [220.21108541 290.4998416 ]]\n",
      "|g_| 3186.6150945744266\n",
      "X [[549.97833057 624.89801666]\n",
      " [182.2707595  289.48864383]]\n",
      "|g_| 3271.4344126578912\n",
      "X [[558.9497353  609.06644656]\n",
      " [210.03441568 287.22604566]]\n",
      "|g_| 3209.118775066234\n",
      "X [[569.49819045 615.5983603 ]\n",
      " [194.11370922 262.73625133]]\n",
      "|g_| 3194.499902614785\n",
      "X [[539.02943497 626.96002281]\n",
      " [195.17982326 297.10811942]]\n",
      "|g_| 3201.9459557656814\n",
      "X [[559.40100401 588.58892366]\n",
      " [236.93959302 307.39750311]]\n",
      "|g_| 3220.3094514930035\n",
      "X [[562.48525115 557.69491527]\n",
      " [279.47369734 323.23548106]]\n",
      "|g_| 3165.8422345635513\n",
      "X [[546.58776964 559.98354621]\n",
      " [294.32425581 333.21685205]]\n",
      "|g_| 3056.2010160429827\n",
      "X [[531.61459048 560.5117189 ]\n",
      " [306.29178969 345.53998283]]\n",
      "|g_| 3077.127080450293\n",
      "X [[530.21106208 581.80115132]\n",
      " [280.26405057 334.41846828]]\n",
      "|g_| 3127.1887588090462\n",
      "X [[513.19349083 579.32382644]\n",
      " [291.58923137 354.95360999]]\n",
      "|g_| 3153.68499340524\n",
      "X [[528.10888766 563.28013104]\n",
      " [300.11543156 351.77723704]]\n",
      "|g_| 3176.592404302019\n",
      "X [[546.27241083 564.05847424]\n",
      " [282.62016011 336.97230731]]\n",
      "|g_| 3134.567566095438\n",
      "X [[541.47697636 557.48115969]\n",
      " [301.04518838 339.68991039]]\n",
      "|g_| 3130.8835290815887\n",
      "X [[539.21442247 551.53967263]\n",
      " [310.85932957 344.11956255]]\n",
      "|g_| 3126.828158122355\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[539.58964485 544.31301309]\n",
      " [322.87718301 343.97192277]]\n",
      "|g_| 3045.7175546865433\n",
      "X [[546.971195   523.62232529]\n",
      " [342.02584652 345.91977771]]\n",
      "|g_| 3092.96092869784\n",
      "X [[563.59899419 507.17083764]\n",
      " [349.20667411 336.43515565]]\n",
      "|g_| 2999.931023309879\n",
      "X [[564.05482537 524.88902178]\n",
      " [325.82575547 331.92054149]]\n",
      "|g_| 3042.7816119956246\n",
      "X [[550.32462831 510.88819568]\n",
      " [348.87351043 352.73691147]]\n",
      "|g_| 3060.2396593502276\n",
      "X [[574.63360539 496.77627251]\n",
      " [352.05392975 330.25381932]]\n",
      "|g_| 3116.545637830254\n",
      "X [[552.05167689 494.81086611]\n",
      " [367.64629119 353.88890545]]\n",
      "|g_| 3043.0425032240646\n",
      "X [[554.63667918 502.95457106]\n",
      " [361.20040519 344.89001268]]\n",
      "|g_| 3063.395307959299\n",
      "X [[548.98421731 500.65259484]\n",
      " [365.96287797 352.18529266]]\n",
      "|g_| 3013.15432178613\n",
      "X [[540.17122043 490.86368743]\n",
      " [382.31398081 362.08274339]]\n",
      "|g_| 3060.487298876102\n",
      "X [[556.26792307 482.81436783]\n",
      " [383.53194567 346.92871116]]\n",
      "|g_| 3089.123234545146\n",
      "X [[570.91389722 480.3129542 ]\n",
      " [378.88885782 331.36086281]]\n",
      "|g_| 2998.2767490559177\n",
      "X [[558.77174398 492.65055939]\n",
      " [372.7717139  340.75036872]]\n",
      "|g_| 3085.3460758600536\n",
      "X [[564.26029933 500.24788156]\n",
      " [360.67102748 333.58474416]]\n",
      "|g_| 3095.0110282835367\n",
      "X [[547.01348332 509.86653418]\n",
      " [359.51207931 348.65947745]]\n",
      "|g_| 2975.9529098696758\n",
      "X [[547.34630767 511.71734713]\n",
      " [359.62477201 345.29320799]]\n",
      "|g_| 3051.339823189426\n",
      "X [[554.43301354 507.43836597]\n",
      " [358.61634571 341.32778209]]\n",
      "|g_| 2998.4066888653147\n",
      "X [[550.34504694 504.26006157]\n",
      " [366.27701851 344.50437635]]\n",
      "|g_| 3010.269438676426\n",
      "X [[548.3771992  493.46768818]\n",
      " [379.6362618  348.78130232]]\n",
      "|g_| 3025.0683054336637\n",
      "X [[538.58778841 503.35392674]\n",
      " [373.86569667 356.06524608]]\n",
      "|g_| 2969.1911924479577\n",
      "X [[548.19008017 502.47716918]\n",
      " [371.04158824 345.44532164]]\n",
      "|g_| 3013.1804535394404\n",
      "X [[543.75593116 503.49799476]\n",
      " [372.73090263 349.12881695]]\n",
      "|g_| 3000.0464399417856\n",
      "X [[548.6295155  493.97805964]\n",
      " [380.64193859 346.55886356]]\n",
      "|g_| 3081.5920125094212\n",
      "X [[543.17400717 492.41086469]\n",
      " [384.4617367  353.10439149]]\n",
      "|g_| 3029.40465419743\n",
      "X [[544.05805016 494.82237695]\n",
      " [381.88997663 351.15765559]]\n",
      "|g_| 3089.5101338627055\n",
      "X [[551.76556983 486.76732489]\n",
      " [386.48154477 345.31774197]]\n",
      "|g_| 3028.0551023749117\n",
      "X [[560.08404247 486.73898427]\n",
      " [382.60330856 336.16325623]]\n",
      "|g_| 2988.0743829495536\n",
      "X [[564.79367921 493.42640855]\n",
      " [372.51838219 329.80074924]]\n",
      "|g_| 2965.5517080835907\n",
      "X [[566.92021432 489.04477732]\n",
      " [376.2369597  328.45460345]]\n",
      "|g_| 3050.941805993314\n",
      "X [[559.52438272 491.85681596]\n",
      " [377.38009697 335.54969848]]\n",
      "|g_| 2997.680766241182\n",
      "X [[561.38395034 483.93364283]\n",
      " [384.35406663 336.0479744 ]]\n",
      "|g_| 3045.0247231270123\n",
      "X [[561.07503482 487.97583535]\n",
      " [379.64133766 336.07565243]]\n",
      "|g_| 3037.0944791464217\n",
      "X [[549.73147339 492.59004316]\n",
      " [380.48294288 346.96265897]]\n",
      "|g_| 3113.4740799640927\n",
      "X [[550.89715258 488.8264262 ]\n",
      " [382.8279882  347.85598137]]\n",
      "|g_| 3027.799010233662\n",
      "X [[560.73660751 493.36577995]\n",
      " [373.33334889 335.83757202]]\n",
      "|g_| 3117.86561484823\n",
      "X [[560.18731892 495.33910415]\n",
      " [369.71059965 337.85116861]]\n",
      "|g_| 3070.031638299669\n",
      "X [[554.22426245 494.69214245]\n",
      " [372.1532009  345.85711815]]\n",
      "|g_| 3020.1279747105486\n",
      "X [[566.97164083 499.04466204]\n",
      " [359.79398099 331.73163102]]\n",
      "|g_| 3042.8553172278525\n",
      "X [[556.06573202 498.19935214]\n",
      " [368.44332768 341.81547872]]\n",
      "|g_| 3056.8844247194384\n",
      "X [[551.79544945 502.95071241]\n",
      " [362.29318542 348.29012425]]\n",
      "|g_| 3052.848394887927\n",
      "X [[561.2111403  511.74771444]\n",
      " [344.89526098 337.94021915]]\n",
      "|g_| 3031.4453748846768\n",
      "X [[540.78135597 519.6945843 ]\n",
      " [347.75430944 355.72461871]]\n",
      "|g_| 3109.488896119616\n",
      "X [[551.29468434 513.87537208]\n",
      " [350.93459038 344.74800401]]\n",
      "|g_| 3015.988183359207\n",
      "X [[551.71306425 507.02836778]\n",
      " [361.20256767 343.60971188]]\n",
      "|g_| 3040.9623070315606\n",
      "X [[549.62149717 508.14012297]\n",
      " [359.0793992  347.52238828]]\n",
      "|g_| 2969.6645026738092\n",
      "X [[557.12964356 493.16506988]\n",
      " [373.11340081 342.31734436]]\n",
      "|g_| 3061.4175185655904\n",
      "X [[565.84691407 494.93961777]\n",
      " [368.05363742 330.73942097]]\n",
      "|g_| 2989.0092003361137\n",
      "X [[553.7837281  497.43692436]\n",
      " [372.2888035  342.46333463]]\n",
      "|g_| 3026.5193744179246\n",
      "X [[543.72607652 507.21783518]\n",
      " [367.21981585 349.63070266]]\n",
      "|g_| 3089.243207657535\n",
      "X [[552.25694714 508.07659984]\n",
      " [361.48463119 340.88017609]]\n",
      "|g_| 3012.7532796055325\n",
      "X [[539.73001375 515.80712273]\n",
      " [359.15882215 351.6240391 ]]\n",
      "|g_| 3069.7229402986336\n",
      "X [[549.15694954 521.10504966]\n",
      " [348.79684983 339.43619362]]\n",
      "|g_| 3114.636042279699\n",
      "X [[544.20919739 522.78011403]\n",
      " [347.19450757 346.40045577]]\n",
      "|g_| 2993.4568107320392\n",
      "X [[556.38803025 513.36265011]\n",
      " [352.56047132 335.54770649]]\n",
      "|g_| 3031.5820906744134\n",
      "X [[559.68113991 505.34058101]\n",
      " [360.827213   333.45410654]]\n",
      "|g_| 3084.7800394709197\n",
      "X [[563.98188795 497.33572998]\n",
      " [365.53057494 333.12009926]]\n",
      "|g_| 3050.284155484455\n",
      "X [[579.54157072 491.29613146]\n",
      " [361.63466764 319.34314803]]\n",
      "|g_| 3009.6802921928065\n",
      "X [[579.58716085 478.46222802]\n",
      " [375.30501724 322.95319067]]\n",
      "|g_| 2993.467492535691\n",
      "X [[567.33102386 472.12846384]\n",
      " [388.68420718 337.86803649]]\n",
      "|g_| 2975.970567069618\n",
      "X [[572.83228178 473.77883602]\n",
      " [386.03931217 329.19665999]]\n",
      "|g_| 2987.167656759082\n",
      "X [[562.67144302 486.43787971]\n",
      " [376.58273731 339.06412129]]\n",
      "|g_| 3079.325432130958\n",
      "X [[567.61216452 475.68026722]\n",
      " [384.92647034 336.71401293]]\n",
      "|g_| 3017.540233860332\n",
      "X [[569.85549618 461.29511694]\n",
      " [396.11809374 339.94409006]]\n",
      "|g_| 3013.744579430939\n",
      "X [[557.82734203 449.34856941]\n",
      " [415.13236992 352.95840419]]\n",
      "|g_| 3057.5041353965626\n",
      "X [[573.73743521 438.55877887]\n",
      " [414.76028045 341.27036594]]\n",
      "|g_| 2960.402209337842\n",
      "X [[565.51734745 462.3668745 ]\n",
      " [395.38278901 346.52482343]]\n",
      "|g_| 3009.9943706104204\n",
      "X [[542.65839294 467.11659822]\n",
      " [401.7865406  368.63468098]]\n",
      "|g_| 3120.4905542423367\n",
      "X [[547.51568114 459.8496557 ]\n",
      " [401.22363418 371.19330333]]\n",
      "|g_| 3099.4218999683217\n",
      "X [[528.77610115 459.60690595]\n",
      " [405.67022056 393.17807543]]\n",
      "|g_| 3095.485399701818\n",
      "X [[498.40404426 463.74777375]\n",
      " [408.53008089 423.83320305]]\n",
      "|g_| 3096.142156206144\n",
      "X [[492.76264316 480.86886805]\n",
      " [398.15127164 421.21927084]]\n",
      "|g_| 2991.753608748846\n",
      "X [[518.49110225 477.90920358]\n",
      " [393.89520309 397.00924298]]\n",
      "|g_| 3096.513297117799\n",
      "X [[524.2601743  473.32073237]\n",
      " [402.02176771 386.64874529]]\n",
      "|g_| 2983.1483595142195\n",
      "X [[518.31658814 496.09501142]\n",
      " [378.42251687 389.91544318]]\n",
      "|g_| 3101.8752819372817\n",
      "X [[542.38075349 497.67795229]\n",
      " [368.40514493 363.89204888]]\n",
      "|g_| 3124.1039893553498\n",
      "X [[541.06142351 518.58856387]\n",
      " [340.36440786 363.96498083]]\n",
      "|g_| 3106.551786247453\n",
      "X [[559.09191852 495.00941172]\n",
      " [360.28749004 350.10688864]]\n",
      "|g_| 3067.5694059579223\n",
      "X [[572.3829969  496.49650745]\n",
      " [354.96032485 331.46959247]]\n",
      "|g_| 3019.7034322144555\n",
      "X [[572.96909725 509.7016531 ]\n",
      " [334.05866812 332.13768934]]\n",
      "|g_| 3063.082171758014\n",
      "X [[586.66598979 490.11590104]\n",
      " [350.82221881 320.20804294]]\n",
      "|g_| 2988.216579965831\n",
      "X [[597.22682483 496.54925075]\n",
      " [337.39095915 304.838157  ]]\n",
      "|g_| 3094.6570466803455\n",
      "X [[594.93400322 479.38978472]\n",
      " [354.23650859 317.42000899]]\n",
      "|g_| 3058.6876178047764\n",
      "X [[583.07888161 464.2098688 ]\n",
      " [375.48138134 336.9598608 ]]\n",
      "|g_| 3095.0760678282895\n",
      "X [[601.54343694 471.47272284]\n",
      " [349.49997053 322.03840717]]\n",
      "|g_| 3142.988652143458\n",
      "X [[619.62266981 471.24010392]\n",
      " [342.42949386 294.52088764]]\n",
      "|g_| 3018.3983505904666\n",
      "X [[590.66863208 487.9387783 ]\n",
      " [346.41927955 320.96728565]]\n",
      "|g_| 3073.8628655725893\n",
      "X [[577.90746544 475.68880778]\n",
      " [361.54082958 345.00920002]]\n",
      "|g_| 3133.6585853998117\n",
      "X [[553.60319132 492.65962087]\n",
      " [348.65107989 373.16541777]]\n",
      "|g_| 3142.009459592294\n",
      "X [[540.69032424 531.87448483]\n",
      " [300.97017763 379.71101885]]\n",
      "|g_| 3107.8811883290355\n",
      "X [[559.74992155 520.60398754]\n",
      " [318.00986812 352.87566828]]\n",
      "|g_| 3141.343932292233\n",
      "X [[584.47630677 526.36429201]\n",
      " [295.74215025 322.28040504]]\n",
      "|g_| 3111.744616698118\n",
      "X [[600.28173845 532.31615421]\n",
      " [282.57023028 294.03301076]]\n",
      "|g_| 3128.9084350826065\n",
      "X [[588.70112651 536.16526103]\n",
      " [295.17721475 298.04061536]]\n",
      "|g_| 3153.2520186089696\n",
      "X [[590.86740054 513.56919524]\n",
      " [321.8183147  305.86822164]]\n",
      "|g_| 3068.6734918228444\n",
      "X [[603.14541677 497.61914268]\n",
      " [334.53358238 294.41140828]]\n",
      "|g_| 3020.325603380507\n",
      "X [[617.76912313 477.88759876]\n",
      " [342.97613803 286.97059467]]\n",
      "|g_| 3014.761643355655\n",
      "X [[597.39482611 491.37707785]\n",
      " [343.0015091  306.62347244]]\n",
      "|g_| 2993.5682784244664\n",
      "X [[576.9375042  506.67356554]\n",
      " [340.72223645 323.00676746]]\n",
      "|g_| 2999.6632476223285\n",
      "X [[567.90664399 499.72196168]\n",
      " [357.14216778 331.97812686]]\n",
      "|g_| 3034.574333060827\n",
      "X [[562.2255383  492.45157508]\n",
      " [370.96291041 337.31351794]]\n",
      "|g_| 3039.4240336710445\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[572.63523644 491.77007911]\n",
      " [363.33405218 328.99763191]]\n",
      "|g_| 2955.3969599097422\n",
      "X [[567.04398064 494.76677157]\n",
      " [366.09384398 331.12273128]]\n",
      "|g_| 2994.0406556312237\n",
      "X [[581.55622454 490.09709743]\n",
      " [360.59567516 318.69727305]]\n",
      "|g_| 3084.5826945889453\n",
      "X [[567.1512372  509.092905  ]\n",
      " [346.7324474  330.06135512]]\n",
      "|g_| 2992.314639952749\n",
      "X [[559.96084026 517.09227136]\n",
      " [339.31301184 337.52943615]]\n",
      "|g_| 3131.94023167722\n",
      "X [[580.32056519 501.74728174]\n",
      " [340.91801922 324.42658807]]\n",
      "|g_| 3117.127897411062\n",
      "X [[578.64293712 504.86940368]\n",
      " [330.67656171 333.06493073]]\n",
      "|g_| 3053.9095867938267\n",
      "X [[568.316434   486.89502878]\n",
      " [357.90261197 349.07790268]]\n",
      "|g_| 3104.5279534790793\n",
      "X [[569.24059274 478.23872805]\n",
      " [358.47540085 358.81506874]]\n",
      "|g_| 3088.6294621667034\n",
      "X [[599.81810476 449.1552351 ]\n",
      " [364.65038767 339.86454765]]\n",
      "|g_| 3069.742550908078\n",
      "X [[607.33851259 465.34926085]\n",
      " [351.06681859 318.34271695]]\n",
      "|g_| 3056.9882646431406\n",
      "X [[616.28331809 483.48091061]\n",
      " [328.55592929 297.47618769]]\n",
      "|g_| 3055.690626791225\n",
      "X [[643.73151713 479.91909669]\n",
      " [304.23210952 269.68540565]]\n",
      "|g_| 3120.3464269332712\n",
      "X [[642.18902787 478.71574353]\n",
      " [315.24534554 262.76388926]]\n",
      "|g_| 3073.9174411714066\n",
      "X [[622.84225012 483.95768395]\n",
      " [331.16313877 279.6130668 ]]\n",
      "|g_| 3032.9953171275\n",
      "X [[634.7223956  473.50565138]\n",
      " [334.88013032 266.03604445]]\n",
      "|g_| 3020.1575013609495\n",
      "X [[641.04143402 458.56338109]\n",
      " [347.29702856 261.09438781]]\n",
      "|g_| 3028.534318873084\n",
      "X [[627.73936793 458.40219927]\n",
      " [360.83831242 274.96621963]]\n",
      "|g_| 3017.8971489340065\n",
      "X [[617.11910186 459.69683446]\n",
      " [370.12508221 284.34179788]]\n",
      "|g_| 3000.7764479913158\n",
      "X [[626.17315565 467.05794986]\n",
      " [353.53781133 273.4503    ]]\n",
      "|g_| 3005.7549961722075\n",
      "X [[619.55231181 471.92027465]\n",
      " [352.27940213 281.68317332]]\n",
      "|g_| 3086.162215312702\n",
      "X [[616.14634995 465.4590712 ]\n",
      " [360.20426668 289.76613803]]\n",
      "|g_| 3049.8624812841026\n",
      "X [[601.94727548 461.45421165]\n",
      " [376.82264579 304.50645595]]\n",
      "|g_| 3033.3617002635956\n",
      "X [[606.87670443 453.75446673]\n",
      " [382.81963274 298.75856194]]\n",
      "|g_| 3042.1294165508916\n",
      "X [[614.64831262 447.19177849]\n",
      " [383.41461497 291.92498707]]\n",
      "|g_| 2955.0040381727986\n",
      "X [[603.88477127 437.61046481]\n",
      " [401.63944654 304.1480217 ]]\n",
      "|g_| 3023.076670520554\n",
      "X [[612.36665392 434.12570303]\n",
      " [397.8926622  297.02421535]]\n",
      "|g_| 3016.860857374821\n",
      "X [[625.48996731 439.642854  ]\n",
      " [379.36071636 285.59045608]]\n",
      "|g_| 3021.8340138239455\n",
      "X [[639.54287483 449.1139075 ]\n",
      " [356.09681576 269.21490885]]\n",
      "|g_| 3069.924931716675\n",
      "X [[623.86068871 453.40881713]\n",
      " [362.3945241  289.63510583]]\n",
      "|g_| 3071.679434903692\n",
      "X [[608.91719595 451.40544748]\n",
      " [379.77938063 302.02746978]]\n",
      "|g_| 3046.5347667295496\n",
      "X [[607.81412087 439.97083284]\n",
      " [395.51535933 300.92401242]]\n",
      "|g_| 3000.098477243636\n",
      "X [[611.8438659  447.21566013]\n",
      " [386.37093441 293.87537858]]\n",
      "|g_| 3037.2119117871266\n",
      "X [[599.35119256 446.2303055 ]\n",
      " [395.02957018 309.20592025]]\n",
      "|g_| 2990.987362190076\n",
      "X [[582.08780384 449.3302128 ]\n",
      " [402.69717715 327.27837081]]\n",
      "|g_| 3087.253234341652\n",
      "X [[580.43984798 451.74161238]\n",
      " [399.53446969 330.74356541]]\n",
      "|g_| 2981.5139159328833\n",
      "X [[569.71948803 467.23588791]\n",
      " [391.58482669 337.30053886]]\n",
      "|g_| 3023.829896008356\n",
      "X [[572.52738035 475.18998794]\n",
      " [379.85489021 334.838971  ]]\n",
      "|g_| 3030.737264493528\n",
      "X [[575.00158136 485.03032319]\n",
      " [363.53161626 334.60952019]]\n",
      "|g_| 3114.7813368810575\n",
      "X [[556.35393241 487.62805108]\n",
      " [366.55421448 358.22785143]]\n",
      "|g_| 3016.1409812416555\n",
      "X [[575.32872187 501.68878351]\n",
      " [339.99962213 334.22370239]]\n",
      "|g_| 3127.688513166796\n",
      "X [[554.3378579  504.07012517]\n",
      " [349.93771554 355.19916026]]\n",
      "|g_| 3037.2109948719994\n",
      "X [[536.45822496 491.56642782]\n",
      " [366.60024232 382.33399305]]\n",
      "|g_| 3058.8748384492883\n",
      "X [[540.21653385 458.0756821 ]\n",
      " [394.23200356 391.0420609 ]]\n",
      "|g_| 3105.114856135123\n",
      "X [[553.45748411 473.24181019]\n",
      " [378.41786392 369.49549745]]\n",
      "|g_| 3113.6022319987305\n",
      "X [[561.55487519 496.11803741]\n",
      " [339.78092657 364.79026448]]\n",
      "|g_| 3141.232944374918\n",
      "X [[529.7048198  527.12850477]\n",
      " [324.29896924 382.59446138]]\n",
      "|g_| 3158.5765875989105\n",
      "X [[529.27779092 514.70910454]\n",
      " [336.24436085 389.71693258]]\n",
      "|g_| 3158.201287970388\n",
      "X [[519.05597236 489.89364691]\n",
      " [372.67864085 402.11409193]]\n",
      "|g_| 3089.8409203809833\n",
      "X [[528.60723126 499.76390622]\n",
      " [345.56296003 401.74204878]]\n",
      "|g_| 3176.799029094798\n",
      "X [[530.60261291 495.31166137]\n",
      " [347.33491643 403.09512662]]\n",
      "|g_| 3183.761055271837\n",
      "X [[525.34135172 469.44556069]\n",
      " [370.32938454 420.111267  ]]\n",
      "|g_| 3077.710829311678\n",
      "X [[499.19547806 442.67320599]\n",
      " [396.97407856 455.25365274]]\n",
      "|g_| 3188.871176928875\n",
      "X [[517.7590417  441.67624233]\n",
      " [378.41265532 451.2776684 ]]\n",
      "|g_| 3126.9914210115376\n",
      "X [[509.57668122 477.46564986]\n",
      " [321.97383823 467.64410256]]\n",
      "|g_| 3255.842655567324\n",
      "X [[462.85450357 530.66783501]\n",
      " [258.3213729  497.4207733 ]]\n",
      "|g_| 3330.8606369583895\n",
      "X [[495.70815675 569.44034199]\n",
      " [167.53011549 460.37460905]]\n",
      "|g_| 3399.082773367018\n",
      "X [[543.34370573 537.97381234]\n",
      " [236.35293082 411.70266793]]\n",
      "|g_| 3229.6765129202126\n",
      "X [[563.52670904 510.07959116]\n",
      " [264.77089586 402.68204775]]\n",
      "|g_| 3277.291116533367\n",
      "X [[595.22253944 483.56220478]\n",
      " [303.72100751 360.04343106]]\n",
      "|g_| 3185.5022062058756\n",
      "X [[566.03832393 538.56928371]\n",
      " [261.64358558 362.0585265 ]]\n",
      "|g_| 3202.4434495311675\n",
      "X [[583.28791609 549.0749052 ]\n",
      " [248.64525145 326.29357081]]\n",
      "|g_| 3221.1101128181213\n",
      "X [[613.71908853 541.64601465]\n",
      " [223.45523455 300.06038282]]\n",
      "|g_| 3298.6922088698084\n",
      "X [[659.38703212 508.44492   ]\n",
      " [228.98600467 253.49144929]]\n",
      "|g_| 3198.112054786097\n",
      "X [[630.77200051 506.19467479]\n",
      " [255.07287574 301.38258518]]\n",
      "|g_| 3243.7102141243518\n",
      "X [[631.69185844 491.08177837]\n",
      " [292.00438114 290.75337372]]\n",
      "|g_| 3100.9138195252285\n",
      "X [[594.818792   527.54037974]\n",
      " [282.05777409 313.58438178]]\n",
      "|g_| 3069.3166551920804\n",
      "X [[591.02365123 527.8406058 ]\n",
      " [295.33120208 307.98509645]]\n",
      "|g_| 3188.0788251211593\n",
      "X [[606.69568432 494.03782001]\n",
      " [319.35273987 309.61396378]]\n",
      "|g_| 3128.6457333934013\n",
      "X [[625.04339387 505.25229339]\n",
      " [293.29367896 279.32005601]]\n",
      "|g_| 3107.7636349194436\n",
      "X [[650.32251306 507.96462781]\n",
      " [261.13779269 246.69742425]]\n",
      "|g_| 3080.415676150473\n",
      "X [[663.32602938 495.74360477]\n",
      " [267.87958959 229.07942413]]\n",
      "|g_| 3105.057465553109\n",
      "X [[662.79730581 499.05391342]\n",
      " [266.39738225 225.11632024]]\n",
      "|g_| 3091.2365115497537\n",
      "X [[665.77578242 497.91415643]\n",
      " [264.44031555 221.12308762]]\n",
      "|g_| 3058.522312902132\n",
      "X [[668.42342499 478.65966234]\n",
      " [285.68708562 229.08064448]]\n",
      "|g_| 3070.1215108432707\n",
      "X [[664.43183179 472.94596674]\n",
      " [301.72683682 231.97708808]]\n",
      "|g_| 3021.3407760072264\n",
      "X [[661.26392411 462.0984542 ]\n",
      " [316.99598017 242.29855518]]\n",
      "|g_| 3051.663529586785\n",
      "X [[670.61551287 447.97336274]\n",
      " [322.96938207 235.12864229]]\n",
      "|g_| 2953.634321114403\n",
      "X [[658.87940428 447.92308567]\n",
      " [338.40886187 246.41891598]]\n",
      "|g_| 3089.073175748312\n",
      "X [[642.16796659 448.77268056]\n",
      " [354.6661249  265.39654051]]\n",
      "|g_| 3045.103650393054\n",
      "X [[628.75381666 465.65399077]\n",
      " [347.05642047 278.1849024 ]]\n",
      "|g_| 3091.8264256037296\n",
      "X [[624.75912852 446.66879844]\n",
      " [369.46686844 289.23562879]]\n",
      "|g_| 2991.860489490213\n",
      "X [[626.00281244 429.32148506]\n",
      " [389.57331944 286.41956998]]\n",
      "|g_| 3055.870244427818\n",
      "X [[636.7419227  406.2644241 ]\n",
      " [400.98637324 280.56883302]]\n",
      "|g_| 3024.697246427791\n",
      "X [[623.63871059 417.87543768]\n",
      " [403.43660564 289.29877715]]\n",
      "|g_| 2975.8317663660123\n",
      "X [[630.56780347 396.99421209]\n",
      " [418.92130932 281.57552699]]\n",
      "|g_| 3057.5959642935486\n",
      "X [[647.17972725 382.67332567]\n",
      " [416.37850472 267.11133871]]\n",
      "|g_| 3024.6526186281253\n",
      "X [[640.47777342 367.90314751]\n",
      " [432.34727649 278.40856366]]\n",
      "|g_| 3044.4068678574467\n",
      "X [[644.83836909 358.07318401]\n",
      " [434.02842031 278.54335929]]\n",
      "|g_| 3051.7432216066195\n",
      "X [[670.04388463 361.91848082]\n",
      " [406.64825148 254.34898365]]\n",
      "|g_| 3099.242803781378\n",
      "X [[681.95770662 357.6928698 ]\n",
      " [389.61428402 255.32372973]]\n",
      "|g_| 3061.59453270638\n",
      "X [[654.38543732 388.43081215]\n",
      " [388.74370036 282.45271999]]\n",
      "|g_| 3047.909876810232\n",
      "X [[663.13519792 347.70125479]\n",
      " [410.39412594 284.48586626]]\n",
      "|g_| 3138.846530175649\n",
      "X [[680.83126347 381.17949774]\n",
      " [360.15619685 267.31721805]]\n",
      "|g_| 3150.588974202415\n",
      "X [[694.20340776 401.02341682]\n",
      " [322.37731341 251.66389416]]\n",
      "|g_| 3109.816399461956\n",
      "X [[700.37108311 397.73593118]\n",
      " [323.00886934 238.64564803]]\n",
      "|g_| 3076.418138614247\n",
      "X [[702.48567701 430.88644922]\n",
      " [272.27111228 238.1578949 ]]\n",
      "|g_| 3160.3211361205713\n",
      "X [[686.54005391 402.86280942]\n",
      " [321.57745547 270.09674434]]\n",
      "|g_| 3238.6808572975065\n",
      "X [[721.78824294 398.41327288]\n",
      " [265.64870468 244.37545305]]\n",
      "|g_| 3264.0845204454163\n",
      "X [[669.36488049 433.04063637]\n",
      " [290.56884572 299.99368312]]\n",
      "|g_| 3225.130138769566\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[642.51784719 488.1691232 ]\n",
      " [226.23444005 328.14585375]]\n",
      "|g_| 3351.6360425250896\n",
      "X [[684.14603422 489.7100701 ]\n",
      " [133.06247433 290.55572447]]\n",
      "|g_| 3309.7261521930855\n",
      "X [[667.0266211  538.24813633]\n",
      " [ 89.08293147 259.67029441]]\n",
      "|g_| 3385.4924275951053\n",
      "X [[651.80956715 510.35535181]\n",
      " [163.5134191  312.96176257]]\n",
      "|g_| 3392.4313888602915\n",
      "X [[667.7183739  435.64363319]\n",
      " [248.56136678 335.53546005]]\n",
      "|g_| 3287.4055096366437\n",
      "X [[237.51527528 144.36890718]\n",
      " [144.36890718 132.38162862]]\n",
      "|g_| 2772.125641517641\n",
      "X [[596.79547826 415.98913184]\n",
      " [352.42465904 395.70830042]]\n",
      "|g_| 3333.8592321087303\n",
      "X [[602.29117481 426.98034235]\n",
      " [332.39567705 392.99649092]]\n",
      "|g_| 3227.4972239040053\n",
      "X [[637.33990566 439.110276  ]\n",
      " [317.8733897  331.56676294]]\n",
      "|g_| 3133.1185878733595\n",
      "X [[637.11589289 436.56567956]\n",
      " [311.52499655 341.24173688]]\n",
      "|g_| 3270.1275203280697\n",
      "X [[621.68958626 422.46824548]\n",
      " [358.17423063 341.66337294]]\n",
      "|g_| 3189.3462903901054\n",
      "X [[617.7981028  382.75884704]\n",
      " [389.4241173  360.79083423]]\n",
      "|g_| 3203.974813980265\n",
      "X [[583.43794961 396.73303613]\n",
      " [366.98870003 421.33401364]]\n",
      "|g_| 3236.1501921214103\n",
      "X [[520.71090178 402.25317991]\n",
      " [379.20773739 482.96379566]]\n",
      "|g_| 3328.60470808907\n",
      "X [[494.9633207  396.57353417]\n",
      " [350.63624469 533.66184711]]\n",
      "|g_| 3339.4128096911645\n",
      "X [[456.1927764  330.20459408]\n",
      " [366.01835483 599.06897828]]\n",
      "|g_| 3244.552228635374\n",
      "X [[461.96773316 358.05754409]\n",
      " [403.12291203 553.05743502]]\n",
      "|g_| 3229.240523218417\n",
      "X [[442.20134045 279.19060716]\n",
      " [455.48943274 573.62004501]]\n",
      "|g_| 3318.131459961534\n",
      "X [[407.6115444  290.81509504]\n",
      " [492.56145496 562.72784048]]\n",
      "|g_| 3178.9962767247894\n",
      "X [[423.80900877 297.34811378]\n",
      " [497.55611303 542.59371329]]\n",
      "|g_| 3284.8042419513504\n",
      "X [[378.80603534 331.2357724 ]\n",
      " [469.85410033 579.67747505]]\n",
      "|g_| 3159.9273378507014\n",
      "X [[378.04481542 366.86573401]\n",
      " [423.95765651 593.92891513]]\n",
      "|g_| 3265.072962777793\n",
      "X [[411.47713538 329.49146075]\n",
      " [453.39616865 571.44891164]]\n",
      "|g_| 3252.193901690803\n",
      "X [[382.98815044 249.8455009 ]\n",
      " [496.58149805 595.23450681]]\n",
      "|g_| 3352.8962202435714\n",
      "X [[387.44371358 268.5245659 ]\n",
      " [429.35943002 635.16329095]]\n",
      "|g_| 3309.455326817082\n",
      "X [[413.62919403 251.8892819 ]\n",
      " [479.21625423 588.05991293]]\n",
      "|g_| 3283.757887000988\n",
      "X [[431.85061184 247.32610386]\n",
      " [505.93225614 553.50465184]]\n",
      "|g_| 3321.4392776735335\n",
      "X [[397.41458332 275.14941546]\n",
      " [495.42448769 575.24692536]]\n",
      "|g_| 3331.8964389968532\n",
      "X [[437.40193685 320.20737972]\n",
      " [476.71706948 537.4826651 ]]\n",
      "|g_| 3238.8488616021696\n",
      "X [[431.69554339 326.61738042]\n",
      " [501.85908813 514.87619898]]\n",
      "|g_| 3220.5279341161313\n",
      "X [[476.80584603 358.5054672 ]\n",
      " [481.61629512 471.355237  ]]\n",
      "|g_| 3168.430331897785\n",
      "X [[472.86230689 388.27959292]\n",
      " [445.95832522 486.58130729]]\n",
      "|g_| 3100.205011378285\n",
      "X [[475.07901939 335.09701012]\n",
      " [481.45161343 490.1165811 ]]\n",
      "|g_| 3291.922568525308\n",
      "X [[463.58448544 366.05367874]\n",
      " [428.28557729 526.93983853]]\n",
      "|g_| 3278.7171628513706\n",
      "X [[529.00546536 354.92328263]\n",
      " [405.25678972 489.84652235]]\n",
      "|g_| 3223.4771087259314\n",
      "X [[569.15058511 388.61699325]\n",
      " [389.65756242 428.03204094]]\n",
      "|g_| 3185.1898622935682\n",
      "X [[574.59198876 430.03118942]\n",
      " [360.71122056 405.96137495]]\n",
      "|g_| 3219.9152816026003\n",
      "X [[555.85833966 428.35680005]\n",
      " [395.50422574 401.38306579]]\n",
      "|g_| 3210.586669975307\n",
      "X [[529.87221036 390.15232678]\n",
      " [431.21771346 437.11312747]]\n",
      "|g_| 3196.3230361065284\n",
      "X [[515.84260721 356.25229835]\n",
      " [472.53813115 440.11182569]]\n",
      "|g_| 3121.0768025161606\n",
      "X [[515.16833173 321.41535453]\n",
      " [512.46244773 422.70083927]]\n",
      "|g_| 3116.278502173846\n",
      "X [[465.18629778 315.66540307]\n",
      " [521.4309267  471.23969521]]\n",
      "|g_| 3118.071899784373\n",
      "X [[465.28503375 300.98411988]\n",
      " [551.26954552 446.11689627]]\n",
      "|g_| 3166.6879122040364\n",
      "X [[491.67675923 300.38715299]\n",
      " [544.39712004 426.20804596]]\n",
      "|g_| 3177.7265440126644\n",
      "X [[491.94513049 284.42527912]\n",
      " [562.38497668 413.29818193]]\n",
      "|g_| 3169.4919058869727\n",
      "X [[476.14341991 258.15672837]\n",
      " [580.45270733 423.93065686]]\n",
      "|g_| 3256.7220282857857\n",
      "X [[502.65248466 266.48549939]\n",
      " [549.48344221 429.41111422]]\n",
      "|g_| 3226.042572163883\n",
      "X [[518.93940888 230.25060557]\n",
      " [559.78377851 417.52684928]]\n",
      "|g_| 3283.005981500238\n",
      "X [[511.18056126 261.21510593]\n",
      " [566.2494214  399.77830729]]\n",
      "|g_| 3197.093108777782\n",
      "X [[499.79290919 284.32480762]\n",
      " [531.36822476 443.86288583]]\n",
      "|g_| 3173.47099533455\n",
      "X [[500.01532707 225.8402602 ]\n",
      " [577.69797822 418.62381148]]\n",
      "|g_| 3309.3131597020742\n",
      "X [[487.19747977 147.95364205]\n",
      " [618.50190121 410.12648501]]\n",
      "|g_| 3406.943864751151\n",
      "X [[475.6594975  131.78776188]\n",
      " [603.18159766 450.05776129]]\n",
      "|g_| 3402.5165458229803\n",
      "X [[419.37026012 163.28109767]\n",
      " [612.37908051 482.14077801]]\n",
      "|g_| 3307.2860380473016\n",
      "X [[371.90348524  92.13257533]\n",
      " [612.30616991 536.91762917]]\n",
      "|g_| 3476.1126196212363\n",
      "X [[471.49025444  83.66674707]\n",
      " [614.73478558 450.33094365]]\n",
      "|g_| 3458.7916683053672\n",
      "X [[518.82897819 172.77337103]\n",
      " [562.34729593 441.28377764]]\n",
      "|g_| 3347.590334436813\n",
      "X [[573.09220155 180.54943815]\n",
      " [545.301249   389.37613787]]\n",
      "|g_| 3309.6985214895244\n",
      "X [[610.18794391 105.20145988]\n",
      " [546.2017562  358.14378045]]\n",
      "|g_| 3433.2481894829107\n",
      "X [[633.84852119  83.85303514]\n",
      " [482.435856   410.43923487]]\n",
      "|g_| 3367.546003864811\n",
      "X [[641.22586258  11.79343479]\n",
      " [483.97846526 405.53070565]]\n",
      "|g_| 3397.948862853548\n",
      "X [[544.50676084 -12.24968004]\n",
      " [594.50881893 399.90198418]]\n",
      "|g_| 3469.7542520559045\n",
      "X [[632.72937715  40.79685238]\n",
      " [503.62074779 392.88076375]]\n",
      "|g_| 3378.3373117073784\n",
      "X [[663.7476088   28.60523886]\n",
      " [503.68192093 339.00645222]]\n",
      "|g_| 3401.614852601483\n",
      "X [[749.1035769    8.84025125]\n",
      " [387.18892515 314.40486205]]\n",
      "|g_| 3481.2359964294105\n",
      "X [[691.22115113  71.99594929]\n",
      " [367.07565853 438.50355122]]\n",
      "|g_| 3431.0587755914\n",
      "X [[753.38370247  13.17805582]\n",
      " [373.79900647 320.17751086]]\n",
      "|g_| 3383.0057556024262\n",
      "X [[771.79092931 -75.83264995]\n",
      " [400.19087932 220.08050967]]\n",
      "|g_| 3369.2599316529354\n",
      "X [[785.12332626  47.99097241]\n",
      " [351.25334528 260.57497301]]\n",
      "|g_| 3353.713369989251\n",
      "X [[736.4260034  148.18325611]\n",
      " [381.20431571 316.86232627]]\n",
      "|g_| 3338.4668338261085\n",
      "X [[698.33061615 104.41600094]\n",
      " [366.68310747 420.68414279]]\n",
      "|g_| 3462.5255236552807\n",
      "X [[707.91819899  82.4155382 ]\n",
      " [440.78486252 328.28068412]]\n",
      "|g_| 3416.043701893866\n",
      "X [[627.45939438 130.22124133]\n",
      " [457.66931965 435.74755371]]\n",
      "|g_| 3328.3875130254264\n",
      "X [[559.27800426 165.04894775]\n",
      " [484.67620668 484.82567328]]\n",
      "|g_| 3306.8489362122773\n",
      "X [[473.31600709  86.62949212]\n",
      " [561.44227026 513.0788104 ]]\n",
      "|g_| 3471.288373991881\n",
      "X [[519.93924528 195.25907895]\n",
      " [495.14131427 506.33205727]]\n",
      "|g_| 3341.939377186123\n",
      "X [[545.79390948 158.9582388 ]\n",
      " [556.47442773 420.92457517]]\n",
      "|g_| 3384.6657102507943\n",
      "X [[539.28520126  25.93780617]\n",
      " [593.24106748 408.12220936]]\n",
      "|g_| 3534.0407061255573\n",
      "X [[573.89034437  87.16127537]\n",
      " [549.20208597 414.04088382]]\n",
      "|g_| 3352.8777927690676\n",
      "X [[548.63249385  17.44406505]\n",
      " [624.63750572 344.27616491]]\n",
      "|g_| 3441.9656337525334\n",
      "X [[625.12762013  97.97379211]\n",
      " [560.95250024 308.1377729 ]]\n",
      "|g_| 3410.3989711966938\n",
      "X [[598.59451844   1.87456632]\n",
      " [591.32872773 319.39227332]]\n",
      "|g_| 3486.138383400662\n",
      "X [[598.23184797 112.88588672]\n",
      " [529.97371702 398.12471905]]\n",
      "|g_| 3428.6893574976752\n",
      "X [[617.02444633 157.43994183]\n",
      " [517.57201687 369.61155921]]\n",
      "|g_| 3399.5680015696084\n",
      "X [[532.32998589 191.22806417]\n",
      " [548.29164694 435.23888096]]\n",
      "|g_| 3316.3290744961187\n",
      "X [[526.14848242 262.46809061]\n",
      " [504.48661657 458.00821996]]\n",
      "|g_| 3249.353267944281\n",
      "X [[580.48746466 184.40927042]\n",
      " [513.76308917 418.41966082]]\n",
      "|g_| 3316.8968795842707\n",
      "X [[535.39258358 238.69491847]\n",
      " [517.87086124 445.18455547]]\n",
      "|g_| 3312.1275301815494\n",
      "X [[523.2694857  214.12242659]\n",
      " [567.73166189 409.9041252 ]]\n",
      "|g_| 3319.6640085608415\n",
      "X [[563.5497463  136.2304751 ]\n",
      " [577.56851223 374.52310314]]\n",
      "|g_| 3328.82238355222\n",
      "X [[614.91608616 112.89757828]\n",
      " [579.73825118 288.15951124]]\n",
      "|g_| 3396.7216764820055\n",
      "X [[632.83340754 171.45734845]\n",
      " [545.4726641  287.37402228]]\n",
      "|g_| 3313.579447413461\n",
      "X [[602.24643016 121.62707311]\n",
      " [581.63773532 306.92611047]]\n",
      "|g_| 3336.031372173358\n",
      "X [[539.95340904  72.78007391]\n",
      " [618.28556726 361.7683433 ]]\n",
      "|g_| 3347.3997734611235\n",
      "X [[565.01375128  72.13548557]\n",
      " [616.21306483 325.32659179]]\n",
      "|g_| 3417.0340971611063\n",
      "X [[586.77788354  62.15036658]\n",
      " [597.13473274 324.43667839]]\n",
      "|g_| 3447.664254701994\n",
      "X [[612.07957236  95.36971673]\n",
      " [522.65063634 391.27934595]]\n",
      "|g_| 3480.182857248537\n",
      "X [[568.49318843 103.84762123]\n",
      " [483.71828283 491.98352526]]\n",
      "|g_| 3355.057218022054\n",
      "X [[505.03922101 209.39775676]\n",
      " [478.53773722 531.12107731]]\n",
      "|g_| 3384.8732551478793\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[519.98298794  88.21779877]\n",
      " [469.42601171 558.09903401]]\n",
      "|g_| 3384.256662025115\n",
      "X [[573.58285977 -53.29934396]\n",
      " [510.27758464 466.66762211]]\n",
      "|g_| 3506.5139674901325\n",
      "X [[551.88137265 -30.04092886]\n",
      " [604.49866236 372.96898037]]\n",
      "|g_| 3450.396606553004\n",
      "X [[ 561.4924391  -132.6861607 ]\n",
      " [ 536.12219915  435.53830047]]\n",
      "|g_| 3569.8027041010855\n",
      "X [[441.10949357 -65.50637259]\n",
      " [569.14595403 535.91437081]]\n",
      "|g_| 3576.866643485099\n",
      "X [[452.74870513  72.15647557]\n",
      " [525.64647114 568.7774964 ]]\n",
      "|g_| 3456.710532199551\n",
      "X [[481.50895947 184.08226481]\n",
      " [464.24096296 573.36129102]]\n",
      "|g_| 3450.659755749718\n",
      "X [[506.80713274 207.25320591]\n",
      " [387.5362251  600.00692752]]\n",
      "|g_| 3338.1466624489244\n",
      "X [[494.76025492  54.95250611]\n",
      " [459.35291377 592.6106756 ]]\n",
      "|g_| 3493.6983372540117\n",
      "X [[449.94375968 106.62154548]\n",
      " [531.74694204 559.84609384]]\n",
      "|g_| 3395.3222632697552\n",
      "X [[502.88917498 -16.07412948]\n",
      " [563.97901677 488.6427823 ]]\n",
      "|g_| 3472.4932429766723\n",
      "X [[377.56547455   7.66327353]\n",
      " [583.81611084 571.44057905]]\n",
      "|g_| 3435.2756980908553\n",
      "X [[357.12076359  78.34091577]\n",
      " [616.1934327  544.64035346]]\n",
      "|g_| 3347.0594237061878\n",
      "X [[261.00749367  19.54048451]\n",
      " [640.206469   575.87232506]]\n",
      "|g_| 3538.448653991148\n",
      "X [[247.71924399 -39.97190306]\n",
      " [667.63181818 548.91272392]]\n",
      "|g_| 3505.1869342025775\n",
      "X [[211.79447549 -21.14675752]\n",
      " [616.8694235  619.8128985 ]]\n",
      "|g_| 3468.1469072796453\n",
      "X [[148.69423937 -37.27115331]\n",
      " [649.84757932 603.48902886]]\n",
      "|g_| 3543.9358815465916\n",
      "X [[ 91.87603212 -61.16758049]\n",
      " [648.98174953 613.71003788]]\n",
      "|g_| 3552.352859131759\n",
      "X [[  63.12068004 -105.40547412]\n",
      " [ 697.01128542  555.95029793]]\n",
      "|g_| 3621.805236666457\n",
      "X [[  -5.25796255 -161.97673689]\n",
      " [ 709.30070434  529.7437129 ]]\n",
      "|g_| 4246.779490826753\n",
      "X [[  79.00057186 -101.87980571]\n",
      " [ 681.21331674  573.87091923]]\n",
      "|g_| 3640.408180038911\n",
      "X [[  14.3683518  -118.68135058]\n",
      " [ 656.23234277  604.20807657]]\n",
      "|g_| 3989.1518853031253\n",
      "X [[   2.56813757 -109.31616827]\n",
      " [ 610.57152795  652.10872505]]\n",
      "|g_| 3801.6237978183435\n",
      "X [[ -13.12539518 -146.91618049]\n",
      " [ 631.54558659  624.01404789]]\n",
      "|g_| 3705.8851578028994\n",
      "X [[  -6.27825511 -168.95334167]\n",
      " [ 567.25718915  677.96359283]]\n",
      "|g_| 3584.588807730068\n",
      "X [[  1.30189608 -96.69489421]\n",
      " [557.96146909 699.51940753]]\n",
      "|g_| 3797.5062334603967\n",
      "X [[   1.35224335 -157.20562499]\n",
      " [ 559.15614869  687.48015556]]\n",
      "|g_| 3638.5709136317464\n",
      "X [[ 24.77685957 -89.94268986]\n",
      " [523.45115133 726.15102558]]\n",
      "|g_| 3533.7260280151095\n",
      "X [[ 59.55705488 -17.88089633]\n",
      " [521.02435529 731.20917114]]\n",
      "|g_| 3351.42801282559\n",
      "X [[ 46.1753715  -21.47159324]\n",
      " [493.97315284 750.59798163]]\n",
      "|g_| 3309.8150658365703\n",
      "X [[ 55.66141298 -70.26136301]\n",
      " [540.35021649 714.13359501]]\n",
      "|g_| 3380.0129982334456\n",
      "X [[ 65.40714275 -81.85322957]\n",
      " [619.95461397 643.95514681]]\n",
      "|g_| 3513.0392598967446\n",
      "X [[ 87.9615058  -87.94405688]\n",
      " [693.51011897 559.97529521]]\n",
      "|g_| 3712.1740666794867\n",
      "X [[  42.4755724  -103.12661044]\n",
      " [ 718.64551061  530.19747081]]\n",
      "|g_| 4272.080903646019\n",
      "X [[ 84.23793457 -52.35624363]\n",
      " [720.51636731 530.11221319]]\n",
      "|g_| 3733.1933788888223\n",
      "X [[ 76.3162212  -61.50351178]\n",
      " [770.05006013 455.42953057]]\n",
      "|g_| 4863.96684111113\n",
      "X [[ 71.25322561 -10.37292413]\n",
      " [736.13522637 512.75755361]]\n",
      "|g_| 3759.0491999664787\n",
      "X [[ 26.57933816 -74.56901156]\n",
      " [731.86361339 517.79209408]]\n",
      "|g_| 3938.892919743962\n",
      "X [[ 83.67029709   4.17675197]\n",
      " [721.75735109 531.08206736]]\n",
      "|g_| 3710.6546969233764\n",
      "X [[117.58879821  51.35908585]\n",
      " [684.91961021 569.57900803]]\n",
      "|g_| 3901.745413256899\n",
      "X [[117.70876683  42.91900284]\n",
      " [700.40659803 551.11995323]]\n",
      "|g_| 4070.7416569718193\n",
      "X [[103.30637529  14.60502345]\n",
      " [704.5485328  550.20528082]]\n",
      "|g_| 4336.522162430981\n",
      "X [[149.8379379   67.00812914]\n",
      " [701.38391682 539.5545424 ]]\n",
      "|g_| 3769.363028636382\n",
      "X [[185.88271344 102.07235819]\n",
      " [677.86509685 552.74565671]]\n",
      "|g_| 3546.069691310231\n",
      "X [[196.20971492 102.70001034]\n",
      " [660.14083729 570.2355045 ]]\n",
      "|g_| 3442.670456073874\n",
      "X [[210.95926186 117.78186287]\n",
      " [669.01715918 551.39791742]]\n",
      "|g_| 3472.2369366679422\n",
      "X [[218.50633724  79.67951645]\n",
      " [705.59324328 507.98063967]]\n",
      "|g_| 3428.418726815348\n",
      "X [[159.46499479  29.0609934 ]\n",
      " [709.57781147 529.36348908]]\n",
      "|g_| 3618.8061027182\n",
      "X [[216.87751586  27.52804782]\n",
      " [733.27602403 473.8276293 ]]\n",
      "|g_| 3556.642915295065\n",
      "X [[255.51812059  94.77373541]\n",
      " [689.41440211 510.32951246]]\n",
      "|g_| 3416.5233998272265\n",
      "X [[301.94476072  64.46246923]\n",
      " [724.64833968 435.38343484]]\n",
      "|g_| 3480.97586006035\n",
      "X [[319.99830397  37.38552336]\n",
      " [726.60276788 422.19879892]]\n",
      "|g_| 3551.0905122293125\n",
      "X [[406.51709124  75.96737328]\n",
      " [688.20579231 406.6271021 ]]\n",
      "|g_| 3514.0270658407667\n",
      "X [[450.75953096 164.54879943]\n",
      " [642.91577404 407.9201458 ]]\n",
      "|g_| 3280.701864096723\n",
      "X [[449.51397051 118.4144534 ]\n",
      " [674.93432336 371.99310033]]\n",
      "|g_| 3302.3633449639688\n",
      "X [[452.53700058 148.99700278]\n",
      " [678.11783748 350.95064433]]\n",
      "|g_| 3350.140887356819\n",
      "X [[450.04504781 182.98004664]\n",
      " [663.96359023 364.86998826]]\n",
      "|g_| 3282.9227409593664\n",
      "X [[471.68882949 167.71357221]\n",
      " [668.82209714 334.75186066]]\n",
      "|g_| 3368.4320134039795\n",
      "X [[418.48126066 148.18577757]\n",
      " [692.55150692 365.0846752 ]]\n",
      "|g_| 3449.534756370324\n",
      "X [[412.02261148 194.42030893]\n",
      " [657.26021125 412.8524262 ]]\n",
      "|g_| 3289.3776948276363\n",
      "X [[427.32544738 214.30248423]\n",
      " [638.58741264 416.74155503]]\n",
      "|g_| 3235.4470458249807\n",
      "X [[389.60832019 184.92667719]\n",
      " [653.40832407 443.92008621]]\n",
      "|g_| 3313.742045626691\n",
      "X [[381.09102244 138.49149658]\n",
      " [665.52959377 450.1778513 ]]\n",
      "|g_| 3373.978539664822\n",
      "X [[403.0520156  151.83670815]\n",
      " [667.02317242 423.76263902]]\n",
      "|g_| 3377.4421820905904\n",
      "X [[341.99034091 152.08335143]\n",
      " [659.78667139 484.34988303]]\n",
      "|g_| 3422.935182458671\n",
      "X [[296.98331257 160.58402215]\n",
      " [644.10943475 530.22327368]]\n",
      "|g_| 3373.450259338175\n",
      "X [[288.21784277 199.30382277]\n",
      " [609.52553025 561.8603824 ]]\n",
      "|g_| 3243.0055312855247\n",
      "X [[258.10406827 171.69233945]\n",
      " [631.9444899  560.84774422]]\n",
      "|g_| 3301.8291826278964\n",
      "X [[290.78441388 195.30202319]\n",
      " [632.63135472 535.79764223]]\n",
      "|g_| 3279.0874278402125\n",
      "X [[281.99399746 182.52695215]\n",
      " [654.17906423 518.8574458 ]]\n",
      "|g_| 3313.8315567673144\n",
      "X [[317.03800293 202.55885001]\n",
      " [641.66079755 506.68356779]]\n",
      "|g_| 3230.979399087286\n",
      "X [[347.9153907  219.40514739]\n",
      " [624.13389001 501.27153276]]\n",
      "|g_| 3224.787012268497\n",
      "X [[368.35909294 179.01690808]\n",
      " [654.13784368 462.99914333]]\n",
      "|g_| 3293.3375744218215\n",
      "X [[391.74550063 229.67395954]\n",
      " [626.37105064 459.83110156]]\n",
      "|g_| 3260.711811522694\n",
      "X [[391.34844836 244.63024264]\n",
      " [626.55769295 452.13702984]]\n",
      "|g_| 3253.3128641262656\n",
      "X [[411.55583454 264.80340472]\n",
      " [616.96576164 435.72261918]]\n",
      "|g_| 3189.4731128798844\n",
      "X [[405.03146636 281.63957391]\n",
      " [605.78536199 446.82519722]]\n",
      "|g_| 3191.7647075973646\n",
      "X [[388.17333228 265.17083977]\n",
      " [618.18938572 454.80520361]]\n",
      "|g_| 3245.16351975745\n",
      "X [[394.96725876 265.3441935 ]\n",
      " [613.49850229 455.20644895]]\n",
      "|g_| 3199.648885514569\n",
      "X [[399.55127551 235.67501688]\n",
      " [639.94174371 430.45398048]]\n",
      "|g_| 3188.5387552591665\n",
      "X [[385.91263404 203.32691249]\n",
      " [665.64562515 420.29216893]]\n",
      "|g_| 3324.146390165167\n",
      "X [[408.8374472  195.15113011]\n",
      " [675.88390614 384.64129211]]\n",
      "|g_| 3309.5262989221656\n",
      "X [[433.34098692 165.03526039]\n",
      " [691.46160407 341.84762976]]\n",
      "|g_| 3345.3782987351487\n",
      "X [[439.30343412 165.69824271]\n",
      " [685.72999079 345.44314273]]\n",
      "|g_| 3402.6742438408583\n",
      "X [[477.71180419 146.50467811]\n",
      " [688.28639276 294.26119856]]\n",
      "|g_| 3396.6740760721664\n",
      "X [[491.00573624 143.27749035]\n",
      " [690.41812633 267.78300649]]\n",
      "|g_| 3411.0511348710756\n",
      "X [[445.90571842 118.16401542]\n",
      " [719.59899696 281.74924901]]\n",
      "|g_| 3546.1688756874164\n",
      "X [[444.63579597 127.98619574]\n",
      " [703.38948648 318.05938589]]\n",
      "|g_| 3356.1159018124067\n",
      "X [[459.36747597 133.59664623]\n",
      " [700.81725625 299.98105187]]\n",
      "|g_| 3431.1255931265\n",
      "X [[406.90092686 102.92689117]\n",
      " [722.3386122  334.76054146]]\n",
      "|g_| 3549.5784477200673\n",
      "X [[460.97090177 124.7679719 ]\n",
      " [696.1072104  312.04732421]]\n",
      "|g_| 3386.655315999954\n",
      "X [[500.94850333 147.15095766]\n",
      " [657.8312724  323.5045745 ]]\n",
      "|g_| 3449.6335157960393\n",
      "X [[514.97007256 195.74644819]\n",
      " [618.75812591 351.60707331]]\n",
      "|g_| 3248.668257144138\n",
      "X [[558.41947711 226.51061387]\n",
      " [575.34146183 340.35691809]]\n",
      "|g_| 3253.609909307466\n",
      "X [[505.0764219  216.25146165]\n",
      " [606.27166861 374.92369519]]\n",
      "|g_| 3180.3381258621393\n",
      "X [[504.95765786 260.24895988]\n",
      " [578.0841093  391.28890252]]\n",
      "|g_| 3278.681193859554\n",
      "X [[549.16404237 281.22530675]\n",
      " [550.27741725 355.70485724]]\n",
      "|g_| 3219.186718839998\n",
      "X [[586.48679848 282.53316838]\n",
      " [522.82037046 335.95699755]]\n",
      "|g_| 3168.3852757612613\n",
      "X [[597.58094244 326.19237486]\n",
      " [478.61264513 342.67402547]]\n",
      "|g_| 3109.8445510517986\n",
      "X [[583.96273709 317.35004319]\n",
      " [501.04096069 342.39513357]]\n",
      "|g_| 3098.630859245316\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[603.19596307 337.76668537]\n",
      " [478.58254435 320.97826193]]\n",
      "|g_| 3134.4557326201148\n",
      "X [[589.32726526 372.20403418]\n",
      " [461.01778686 334.09599154]]\n",
      "|g_| 3083.5750105161414\n",
      "X [[594.4376414  403.73955939]\n",
      " [430.03782421 329.70551772]]\n",
      "|g_| 3080.524958009686\n",
      "X [[606.4507099  409.6914937 ]\n",
      " [421.32601361 311.21504898]]\n",
      "|g_| 2993.69580556513\n",
      "X [[600.32210776 421.16418752]\n",
      " [416.37031282 314.43577513]]\n",
      "|g_| 2949.8628906884433\n",
      "X [[592.12963513 429.67118339]\n",
      " [416.80885898 317.8608885 ]]\n",
      "|g_| 3014.85359669981\n",
      "X [[599.0990633  413.44744177]\n",
      " [426.05312922 314.03862236]]\n",
      "|g_| 2963.8376137087853\n",
      "X [[599.76835018 425.25263196]\n",
      " [413.30727067 314.03061178]]\n",
      "|g_| 3000.810945665435\n",
      "X [[580.23788135 441.93649351]\n",
      " [407.88882265 334.12998235]]\n",
      "|g_| 3033.828612431105\n",
      "X [[580.19305179 455.63641354]\n",
      " [391.87028509 334.97635884]]\n",
      "|g_| 3125.3263991731865\n",
      "X [[576.86776073 446.44821385]\n",
      " [404.34947622 338.24411312]]\n",
      "|g_| 3102.270882667047\n",
      "X [[589.98811569 458.36275424]\n",
      " [382.80969885 324.46007973]]\n",
      "|g_| 3055.990166260444\n",
      "X [[577.90523971 441.45528511]\n",
      " [408.70915911 337.78630585]]\n",
      "|g_| 3019.2476583490975\n",
      "X [[559.38179658 438.81121145]\n",
      " [421.99876909 355.60338193]]\n",
      "|g_| 3085.6137083080735\n",
      "X [[572.40741157 444.81726725]\n",
      " [407.4181927  344.23505079]]\n",
      "|g_| 3004.7941236454317\n",
      "X [[584.92381687 419.5278589 ]\n",
      " [425.27014831 333.17533675]]\n",
      "|g_| 3056.9225407780013\n",
      "X [[595.08878653 410.52308054]\n",
      " [430.69358227 319.12877446]]\n",
      "|g_| 3090.9762221421906\n",
      "X [[616.9774402  413.08775751]\n",
      " [412.02788008 298.211953  ]]\n",
      "|g_| 3042.3755693893477\n",
      "X [[626.01354669 387.08572481]\n",
      " [430.02484159 288.70454904]]\n",
      "|g_| 2996.5693009313068\n",
      "X [[613.6794862  370.28747229]\n",
      " [453.82117907 300.55118285]]\n",
      "|g_| 3075.875163808487\n",
      "X [[620.57059829 389.68056259]\n",
      " [428.93968525 298.41571355]]\n",
      "|g_| 2956.986822842553\n",
      "X [[617.47070112 395.94544752]\n",
      " [425.28569251 301.80989976]]\n",
      "|g_| 3041.828645898286\n",
      "X [[623.56746385 388.42805661]\n",
      " [431.90048418 289.39460019]]\n",
      "|g_| 3065.262166389333\n",
      "X [[633.77310696 381.05174663]\n",
      " [430.37066335 279.12776182]]\n",
      "|g_| 2994.189581929154\n",
      "X [[625.85596263 392.35116508]\n",
      " [427.1274563  286.22895272]]\n",
      "|g_| 3014.0580192068905\n",
      "X [[642.20265819 388.44666372]\n",
      " [418.21128182 267.92584609]]\n",
      "|g_| 3038.9850099345945\n",
      "X [[626.47104788 387.52330797]\n",
      " [432.93905728 282.70741875]]\n",
      "|g_| 3025.621969684253\n",
      "X [[632.13869763 373.10439093]\n",
      " [442.39696231 274.73388608]]\n",
      "|g_| 2973.353264758202\n",
      "X [[644.39388475 382.9204866 ]\n",
      " [422.112191   264.48009461]]\n",
      "|g_| 2988.259756469857\n",
      "X [[639.15686774 373.581074  ]\n",
      " [432.78541753 273.15281792]]\n",
      "|g_| 2992.732387235704\n",
      "X [[644.66084761 381.02708114]\n",
      " [423.37051024 264.55276611]]\n",
      "|g_| 3004.8823542528844\n",
      "X [[642.34293914 392.6396881 ]\n",
      " [415.18922943 266.17198881]]\n",
      "|g_| 2921.6647511923247\n",
      "X [[650.62817675 393.87593519]\n",
      " [407.65077628 255.6669081 ]]\n",
      "|g_| 2976.821997609587\n",
      "X [[656.66569745 383.96630668]\n",
      " [412.1907955  247.90882444]]\n",
      "|g_| 2984.0019345857972\n",
      "X [[662.44066413 381.21298348]\n",
      " [409.15163678 241.75186834]]\n",
      "|g_| 2986.692181919718\n",
      "X [[668.54673851 390.00554504]\n",
      " [393.84021663 236.28545666]]\n",
      "|g_| 2974.609102475465\n",
      "X [[659.12167741 391.65310792]\n",
      " [401.63464819 246.69022436]]\n",
      "|g_| 2911.991611196578\n",
      "X [[654.819431   392.7930505 ]\n",
      " [405.81147262 249.48382903]]\n",
      "|g_| 3025.789460077453\n",
      "X [[657.81670707 388.96901004]\n",
      " [406.75350885 246.03225838]]\n",
      "|g_| 3016.976099599679\n",
      "X [[650.68033354 384.7174232 ]\n",
      " [418.36630021 252.14528884]]\n",
      "|g_| 2975.330177171374\n",
      "X [[643.77941155 393.28432826]\n",
      " [416.94582112 258.90478688]]\n",
      "|g_| 2953.577940984254\n",
      "X [[645.82208543 394.98563489]\n",
      " [413.87482979 256.14021059]]\n",
      "|g_| 2983.0740338781243\n",
      "X [[651.89789428 391.25000056]\n",
      " [411.26735522 250.62269458]]\n",
      "|g_| 3033.624669772032\n",
      "X [[650.80512763 381.24518425]\n",
      " [421.93593002 251.1471009 ]]\n",
      "|g_| 2962.0812165270418\n",
      "X [[645.00710765 387.22093847]\n",
      " [421.33405448 257.88251283]]\n",
      "|g_| 2939.698239557477\n",
      "X [[644.40318454 375.22975355]\n",
      " [433.18166224 257.48944696]]\n",
      "|g_| 2931.783787099324\n",
      "X [[650.54945362 362.77246613]\n",
      " [438.982492   249.95183122]]\n",
      "|g_| 2978.697308317528\n",
      "X [[646.54291319 360.14247386]\n",
      " [445.44528119 252.70172414]]\n",
      "|g_| 3025.5372821669325\n",
      "X [[644.33441904 367.02284654]\n",
      " [441.72529659 254.9630344 ]]\n",
      "|g_| 3014.986263218819\n",
      "X [[638.37028228 361.24660721]\n",
      " [452.36816215 259.51361688]]\n",
      "|g_| 3000.514155453467\n",
      "X [[641.3929383  365.61215939]\n",
      " [445.99544399 256.96480603]]\n",
      "|g_| 3037.6248485872243\n",
      "X [[637.49713108 364.87810016]\n",
      " [450.35697792 260.07685851]]\n",
      "|g_| 3063.5330466561295\n",
      "X [[643.41506914 365.64198654]\n",
      " [444.48361141 254.47456782]]\n",
      "|g_| 3041.6960025530834\n",
      "X [[640.85278287 369.46829004]\n",
      " [443.22319313 257.59288504]]\n",
      "|g_| 3020.940023204976\n",
      "X [[644.42815956 369.30215655]\n",
      " [440.31404906 253.8735956 ]]\n",
      "|g_| 3062.6468944813873\n",
      "X [[647.76041444 370.15140026]\n",
      " [436.24993933 251.15807135]]\n",
      "|g_| 3063.333687954502\n",
      "X [[649.4918536  361.52516255]\n",
      " [442.30139454 248.65511323]]\n",
      "|g_| 3040.489755606278\n",
      "X [[655.9033021  354.80871962]\n",
      " [442.06642918 241.82411578]]\n",
      "|g_| 2988.8825929563895\n",
      "X [[658.60791126 351.54646103]\n",
      " [442.17601149 239.0210866 ]]\n",
      "|g_| 3008.103031355826\n",
      "X [[657.65272708 350.86451431]\n",
      " [443.86261999 239.52652824]]\n",
      "|g_| 3033.6037718961647\n",
      "X [[658.10083785 359.71132562]\n",
      " [435.35152276 240.79057512]]\n",
      "|g_| 2941.7681339704536\n",
      "X [[659.62325667 360.79286962]\n",
      " [433.13721239 238.99334662]]\n",
      "|g_| 3090.6511637621047\n",
      "X [[656.45866329 368.69988019]\n",
      " [429.10196865 242.88664486]]\n",
      "|g_| 2992.886840273467\n",
      "X [[654.16346498 369.94477002]\n",
      " [430.04559269 245.50319028]]\n",
      "|g_| 3020.764238391298\n",
      "X [[651.60620987 364.06010486]\n",
      " [437.89009721 247.22833589]]\n",
      "|g_| 2980.4791528980772\n",
      "X [[647.24766337 371.11547971]\n",
      " [435.53022971 252.30374945]]\n",
      "|g_| 2994.6231470205844\n",
      "X [[640.83112156 377.75673503]\n",
      " [435.37954986 258.99801224]]\n",
      "|g_| 3060.1128965997655\n",
      "X [[635.43312555 382.23748158]\n",
      " [436.23768633 264.22704565]]\n",
      "|g_| 2987.1066112404746\n",
      "X [[636.0475188  383.91834909]\n",
      " [434.31221709 263.48273785]]\n",
      "|g_| 3082.1358515465977\n",
      "X [[639.29477239 381.91376431]\n",
      " [433.44684203 259.93827298]]\n",
      "|g_| 3083.40391200185\n",
      "X [[638.72071192 377.13790581]\n",
      " [438.49319663 259.85874753]]\n",
      "|g_| 3095.898766646606\n",
      "X [[635.87583411 378.20264903]\n",
      " [440.11004176 262.54110345]]\n",
      "|g_| 3175.4363749459135\n",
      "X [[638.17993183 372.54791819]\n",
      " [443.26700564 259.70903907]]\n",
      "|g_| 3040.1128129189387\n",
      "X [[639.02743002 370.37772796]\n",
      " [444.63073135 258.39464983]]\n",
      "|g_| 3198.7576287853235\n",
      "X [[641.56979834 368.44516592]\n",
      " [444.14001533 255.68730972]]\n",
      "|g_| 3208.198675665162\n",
      "X [[642.93033662 368.80253336]\n",
      " [442.58543837 254.44725068]]\n",
      "|g_| 3183.2895878866375\n",
      "X [[642.62816976 364.53978854]\n",
      " [446.72082915 254.12650159]]\n",
      "|g_| 3126.96937501911\n",
      "X [[640.00153849 367.12536705]\n",
      " [446.72474058 257.00973086]]\n",
      "|g_| 3121.2039545023586\n",
      "X [[640.97570991 364.71424972]\n",
      " [448.14402175 255.53980343]]\n",
      "|g_| 3159.0503833219013\n",
      "X [[637.64111064 365.59754449]\n",
      " [450.32689272 258.76232178]]\n",
      "|g_| 3242.1326616762944\n",
      "X [[636.8384057  361.11648835]\n",
      " [455.04058719 258.78522151]]\n",
      "|g_| 3189.2471800295957\n",
      "X [[634.25332718 363.19787149]\n",
      " [455.39784081 261.57757874]]\n",
      "|g_| 3132.977832903894\n",
      "X [[630.77398874 363.70555772]\n",
      " [457.95425907 264.80245282]]\n",
      "|g_| 3224.399376482913\n",
      "X [[631.72292593 364.83162121]\n",
      " [455.97732222 264.40256173]]\n",
      "|g_| 3078.3767192664136\n",
      "X [[629.54275294 366.31802383]\n",
      " [456.2941889  266.98809115]]\n",
      "|g_| 3053.29255978315\n",
      "X [[633.89028615 369.2498266 ]\n",
      " [449.80756713 263.64905316]]\n",
      "|g_| 3025.8009660857206\n",
      "X [[634.26176524 361.47969454]\n",
      " [456.42355561 262.14877736]]\n",
      "|g_| 3063.4305136252765\n",
      "X [[636.14098956 358.48644365]\n",
      " [457.74223167 259.39190518]]\n",
      "|g_| 3092.384717146014\n",
      "X [[636.8621669  360.6489041 ]\n",
      " [455.10120575 259.27175101]]\n",
      "|g_| 3008.4632959636365\n",
      "X [[638.488688   354.94821759]\n",
      " [458.88386444 256.45576046]]\n",
      "|g_| 3132.5735285745523\n",
      "X [[640.43908105 347.99984373]\n",
      " [463.24079564 253.26242808]]\n",
      "|g_| 3025.86836671023\n",
      "X [[638.93671625 348.89339395]\n",
      " [463.98663388 254.45957609]]\n",
      "|g_| 3052.1006094189456\n",
      "X [[639.89274661 344.81803617]\n",
      " [466.79546411 252.46740274]]\n",
      "|g_| 3109.0963144002517\n",
      "X [[639.36958998 344.72110666]\n",
      " [467.4418287  252.72914912]]\n",
      "|g_| 3192.828926392528\n",
      "X [[636.75358249 344.91302764]\n",
      " [469.65462255 254.95963225]]\n",
      "|g_| 3205.075477600963\n",
      "X [[636.269469   340.39708144]\n",
      " [473.99327279 254.20733097]]\n",
      "|g_| 3169.86805190657\n",
      "X [[633.18403922 341.4679841 ]\n",
      " [475.80190609 257.08001572]]\n",
      "|g_| 3160.167020579251\n",
      "X [[634.33153355 343.00390036]\n",
      " [473.53614563 256.38905723]]\n",
      "|g_| 3359.7862313614623\n",
      "X [[634.27311538 342.29003847]\n",
      " [474.13744308 256.37634394]]\n",
      "|g_| 3276.92158365177\n",
      "X [[634.39065872 345.72043033]\n",
      " [470.98085919 257.29925468]]\n",
      "|g_| 3161.66702121342\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[633.86660335 345.62847034]\n",
      " [471.37684929 257.9882858 ]]\n",
      "|g_| 3146.656387199341\n",
      "X [[633.81683473 348.66044548]\n",
      " [468.85381069 258.62756615]]\n",
      "|g_| 3182.981651246713\n",
      "X [[634.27485435 345.29842331]\n",
      " [471.38211052 257.41661539]]\n",
      "|g_| 3142.2833062263358\n",
      "X [[638.77375478 344.44489333]\n",
      " [468.15582543 253.29020664]]\n",
      "|g_| 3163.9640036006585\n",
      "X [[643.00158574 343.2613794 ]\n",
      " [465.33377752 249.36932779]]\n",
      "|g_| 3172.3951928349766\n",
      "X [[638.30371312 343.06335373]\n",
      " [469.69385063 253.50264658]]\n",
      "|g_| 3067.551508952118\n",
      "X [[642.7061573  338.28699647]\n",
      " [469.86563784 248.42903568]]\n",
      "|g_| 3122.5890359419723\n",
      "X [[645.7803642  341.73843887]\n",
      " [464.07540796 246.6101708 ]]\n",
      "|g_| 3087.3168689178938\n",
      "X [[644.08929317 341.68574812]\n",
      " [465.48022286 248.45119053]]\n",
      "|g_| 3056.0956792067454\n",
      "X [[647.6007385  341.93644903]\n",
      " [462.17215574 245.1318967 ]]\n",
      "|g_| 3091.9912322545283\n",
      "X [[652.10631745 343.3572822 ]\n",
      " [456.65847384 241.50810704]]\n",
      "|g_| 3137.511285935528\n",
      "X [[655.56988818 339.91022099]\n",
      " [456.27902253 237.69437726]]\n",
      "|g_| 3080.7731797138213\n",
      "X [[651.53940376 344.35349492]\n",
      " [456.37785624 242.14939237]]\n",
      "|g_| 3112.826743171457\n",
      "X [[648.61430003 343.0257922 ]\n",
      " [460.14491462 244.74364801]]\n",
      "|g_| 3034.683652216103\n",
      "X [[642.92618433 344.6129545 ]\n",
      " [464.03032482 250.12734904]]\n",
      "|g_| 3048.620071286614\n",
      "X [[648.12059322 339.69637249]\n",
      " [463.46649809 244.42765046]]\n",
      "|g_| 3094.4555186588364\n",
      "X [[648.64435523 345.46012291]\n",
      " [458.06129555 245.14822745]]\n",
      "|g_| 3108.096490920071\n",
      "X [[648.61691692 351.32082101]\n",
      " [452.84636929 246.57644175]]\n",
      "|g_| 3016.8800158519316\n",
      "X [[651.33386849 347.19667425]\n",
      " [454.02807443 243.05795354]]\n",
      "|g_| 3082.8759361074153\n",
      "X [[655.24731937 347.80383015]\n",
      " [449.76845006 239.56583129]]\n",
      "|g_| 3142.677170172176\n",
      "X [[655.76918437 342.00179324]\n",
      " [454.23140149 238.06592396]]\n",
      "|g_| 3115.355572368293\n",
      "X [[653.63691304 339.47985695]\n",
      " [458.32979093 239.67898403]]\n",
      "|g_| 3160.3994467140815\n",
      "X [[654.75864477 332.67548046]\n",
      " [462.81152039 237.53660433]]\n",
      "|g_| 3052.9232014486643\n",
      "X [[647.05679574 336.12135162]\n",
      " [467.16545284 245.14562967]]\n",
      "|g_| 3113.659888857213\n",
      "X [[653.67287889 328.22433723]\n",
      " [467.57413291 237.392043  ]]\n",
      "|g_| 2982.0478510084567\n",
      "X [[647.71074547 327.0904109 ]\n",
      " [474.14660144 242.21406572]]\n",
      "|g_| 3008.0357479494974\n",
      "X [[647.96496355 327.58532033]\n",
      " [473.57819073 241.97719146]]\n",
      "|g_| 3023.782218763699\n",
      "X [[651.85557919 320.58573922]\n",
      " [475.63425884 236.81456776]]\n",
      "|g_| 3081.805368270279\n",
      "X [[648.20809283 330.22294906]\n",
      " [471.11613944 242.54619245]]\n",
      "|g_| 3100.616246298553\n",
      "X [[652.65585418 334.90966959]\n",
      " [462.66209239 240.45714271]]\n",
      "|g_| 3007.162687680669\n",
      "X [[644.84617174 335.51791762]\n",
      " [469.58919979 247.15809755]]\n",
      "|g_| 3048.731897313766\n",
      "X [[648.91858178 331.45362493]\n",
      " [469.51845376 242.06526045]]\n",
      "|g_| 3127.3644693117953\n",
      "X [[641.96437817 334.11517158]\n",
      " [473.64191271 248.82147778]]\n",
      "|g_| 3039.7396805303006\n",
      "X [[637.08593987 332.18329971]\n",
      " [479.22411226 253.21929397]]\n",
      "|g_| 3076.5889823925218\n",
      "X [[630.6236577  328.10039221]\n",
      " [488.01569843 257.88488338]]\n",
      "|g_| 3097.1390129232727\n",
      "X [[634.30498595 334.43272655]\n",
      " [479.01533506 257.59705937]]\n",
      "|g_| 3048.4236741071545\n",
      "X [[631.67194809 339.73371298]\n",
      " [476.08879455 262.50907407]]\n",
      "|g_| 2980.128587562911\n",
      "X [[635.97679402 349.09617951]\n",
      " [464.70142938 260.22674047]]\n",
      "|g_| 2970.419181155\n",
      "X [[631.29763938 360.42039767]\n",
      " [458.93524098 266.34352261]]\n",
      "|g_| 2962.401243586902\n",
      "X [[637.01866659 359.89903071]\n",
      " [454.75847352 260.52761249]]\n",
      "|g_| 3038.1163758769358\n",
      "X [[630.17970087 361.59990985]\n",
      " [458.54698879 268.05542128]]\n",
      "|g_| 3025.146375354538\n",
      "X [[627.59415772 363.2944774 ]\n",
      " [459.89203968 269.52181307]]\n",
      "|g_| 2997.065141056906\n",
      "X [[625.30644675 358.72076916]\n",
      " [465.71642764 270.9602673 ]]\n",
      "|g_| 3006.387192584505\n",
      "X [[620.15699218 364.38793591]\n",
      " [464.13780267 277.85398567]]\n",
      "|g_| 3046.349331774552\n",
      "X [[627.67112349 366.9151163 ]\n",
      " [455.39009208 272.07006856]]\n",
      "|g_| 2923.3909250005813\n",
      "X [[628.18932092 371.89331315]\n",
      " [451.03979662 271.3607241 ]]\n",
      "|g_| 3081.9129561377417\n",
      "X [[626.53805886 372.17525088]\n",
      " [451.46529056 274.07067493]]\n",
      "|g_| 2962.629906918173\n",
      "X [[620.68595579 382.34580954]\n",
      " [446.47491619 281.46185431]]\n",
      "|g_| 2979.7152525699616\n",
      "X [[613.19045246 386.81733657]\n",
      " [448.22550001 288.90087968]]\n",
      "|g_| 3009.395305439144\n",
      "X [[611.80387785 386.79608021]\n",
      " [450.16992998 288.84570539]]\n",
      "|g_| 3005.2998124127885\n",
      "X [[605.76653824 382.67288057]\n",
      " [457.86505617 294.90330274]]\n",
      "|g_| 2984.981424475347\n",
      "X [[597.19724207 391.76424035]\n",
      " [455.21353898 304.39590664]]\n",
      "|g_| 3015.791214786828\n",
      "X [[596.55745538 388.31335084]\n",
      " [457.9946317  305.89681483]]\n",
      "|g_| 2946.1215948599643\n",
      "X [[592.2667161  396.42427664]\n",
      " [453.21660308 310.90616041]]\n",
      "|g_| 3002.8577412889867\n",
      "X [[594.40065195 390.54165752]\n",
      " [455.64475855 310.72967787]]\n",
      "|g_| 2927.9791312852312\n",
      "X [[596.36770385 390.13056158]\n",
      " [456.43821069 306.28069896]]\n",
      "|g_| 2964.7875667522917\n",
      "X [[586.05750569 391.88507168]\n",
      " [462.19652923 315.17782122]]\n",
      "|g_| 2962.5897150784754\n",
      "X [[588.78766383 384.58695128]\n",
      " [467.51705935 311.20694569]]\n",
      "|g_| 3008.0715628575626\n",
      "X [[586.29833608 373.23105555]\n",
      " [479.70234535 311.18884966]]\n",
      "|g_| 2989.207787483128\n",
      "X [[581.39561735 363.18006767]\n",
      " [491.58956779 313.71814009]]\n",
      "|g_| 2986.891646307943\n",
      "X [[581.78762166 375.33699335]\n",
      " [480.3593257  316.06996523]]\n",
      "|g_| 3026.9256081045096\n",
      "X [[575.31572541 385.7799342 ]\n",
      " [474.82854316 323.6101251 ]]\n",
      "|g_| 2987.4343599691247\n",
      "X [[578.99450481 385.20726742]\n",
      " [472.09525571 321.72471783]]\n",
      "|g_| 2969.4026880836172\n",
      "X [[578.75470107 389.76313617]\n",
      " [468.09551324 322.51245581]]\n",
      "|g_| 2985.4963211342256\n",
      "X [[589.75803211 381.57684757]\n",
      " [468.47090407 311.64015307]]\n",
      "|g_| 3002.908837101485\n",
      "X [[600.16174815 379.6243644 ]\n",
      " [463.75937692 301.02899917]]\n",
      "|g_| 3018.866418555081\n",
      "X [[600.34305774 378.86318856]\n",
      " [465.3522665  299.1624399 ]]\n",
      "|g_| 3040.796974422846\n",
      "X [[595.87133599 378.38990919]\n",
      " [467.61275859 305.11757664]]\n",
      "|g_| 2946.1320614278516\n",
      "X [[599.16233095 383.08578321]\n",
      " [462.10079581 301.18538872]]\n",
      "|g_| 2939.7721681321277\n",
      "X [[592.35683914 386.64240395]\n",
      " [463.94956074 307.19998647]]\n",
      "|g_| 2968.5821153837755\n",
      "X [[595.16173168 384.48156815]\n",
      " [463.40774025 305.30264194]]\n",
      "|g_| 2975.8648582369606\n",
      "X [[586.84253801 387.61661666]\n",
      " [466.21105392 313.07578518]]\n",
      "|g_| 3036.3896598996253\n",
      "X [[587.37520954 375.46978603]\n",
      " [476.82186966 310.89179404]]\n",
      "|g_| 3015.245392090488\n",
      "X [[584.79237671 380.63177742]\n",
      " [474.54649426 312.95838532]]\n",
      "|g_| 3092.455562411549\n",
      "X [[586.32127808 373.04078445]\n",
      " [480.54510716 310.07149497]]\n",
      "|g_| 3068.98167965579\n",
      "X [[593.83160497 367.89663257]\n",
      " [480.66879656 301.61830299]]\n",
      "|g_| 2979.803948859777\n",
      "X [[598.82424362 375.08814026]\n",
      " [470.83661191 298.38112738]]\n",
      "|g_| 2993.4242897198033\n",
      "X [[596.38465633 365.63557119]\n",
      " [481.05661164 298.69802004]]\n",
      "|g_| 3050.5099529178074\n",
      "X [[604.45065745 360.97602029]\n",
      " [479.17973185 291.07129723]]\n",
      "|g_| 3035.558584519883\n",
      "X [[599.76254136 369.66668675]\n",
      " [475.02582013 296.61743861]]\n",
      "|g_| 3030.398398094023\n",
      "X [[595.36358127 360.09387393]\n",
      " [486.45518567 298.72388652]]\n",
      "|g_| 3044.370989609211\n",
      "X [[598.49859617 352.4830556 ]\n",
      " [491.39149768 293.41015985]]\n",
      "|g_| 3018.4090425153304\n",
      "X [[604.79616175 355.33394884]\n",
      " [483.91602708 289.45581058]]\n",
      "|g_| 3062.3499952364145\n",
      "X [[610.76554952 343.62388463]\n",
      " [489.08916882 282.27620229]]\n",
      "|g_| 2989.4269033020014\n",
      "X [[620.70414683 349.69080366]\n",
      " [476.38531595 274.7721505 ]]\n",
      "|g_| 3055.1787189248116\n",
      "X [[613.99951939 356.33646235]\n",
      " [475.02257519 283.5180221 ]]\n",
      "|g_| 3019.5038340243495\n",
      "X [[617.64900591 344.11609166]\n",
      " [483.50456119 276.25560676]]\n",
      "|g_| 2991.669983192838\n",
      "X [[617.22759363 343.36654836]\n",
      " [485.45802347 274.69987   ]]\n",
      "|g_| 3030.828953947745\n",
      "X [[622.61317496 339.60162549]\n",
      " [484.02912641 269.70238249]]\n",
      "|g_| 2973.2606410344674\n",
      "X [[625.59729775 335.78779222]\n",
      " [485.58398377 264.73151371]]\n",
      "|g_| 3048.383955226306\n",
      "X [[631.21380789 325.72994828]\n",
      " [489.51731044 256.59682832]]\n",
      "|g_| 2963.5474831017164\n",
      "X [[634.3517923  323.79227169]\n",
      " [488.94159145 252.37370812]]\n",
      "|g_| 3101.5409280098047\n",
      "X [[633.04635099 326.07485677]\n",
      " [488.25684701 254.03298335]]\n",
      "|g_| 3112.8306373856594\n",
      "X [[635.18738587 323.32766405]\n",
      " [488.93283352 250.88023199]]\n",
      "|g_| 3128.6284395687485\n",
      "X [[636.05326753 320.67430077]\n",
      " [490.15020199 249.7138626 ]]\n",
      "|g_| 3142.5625019970266\n",
      "X [[633.95123632 319.09955736]\n",
      " [492.69789351 252.05175697]]\n",
      "|g_| 3071.9135400752443\n",
      "X [[634.38857315 309.66027778]\n",
      " [499.6849391  248.9510238 ]]\n",
      "|g_| 2991.6935584659846\n",
      "X [[642.38806318 305.40583378]\n",
      " [496.25144535 240.41496619]]\n",
      "|g_| 3079.876324944019\n",
      "X [[638.12171868 308.63927031]\n",
      " [498.01036407 243.98391391]]\n",
      "|g_| 3043.5787517671683\n",
      "X [[635.92616312 297.64950119]\n",
      " [508.45421718 241.8201781 ]]\n",
      "|g_| 3086.978037800961\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[631.50216643 305.4102117 ]\n",
      " [506.51426715 247.73557185]]\n",
      "|g_| 3065.191773802439\n",
      "X [[625.08144379 308.80009906]\n",
      " [508.82482301 254.97644389]]\n",
      "|g_| 3170.8273767482024\n",
      "X [[629.56324473 306.17336309]\n",
      " [506.94445426 250.8292505 ]]\n",
      "|g_| 3075.948029783911\n",
      "X [[630.2953697  316.51334193]\n",
      " [497.66304742 254.71266665]]\n",
      "|g_| 3012.2987171583195\n",
      "X [[637.41259412 304.33562155]\n",
      " [500.96065642 245.20080553]]\n",
      "|g_| 3077.8672421153196\n",
      "X [[626.02775712 299.36953553]\n",
      " [514.39594158 252.71316509]]\n",
      "|g_| 3057.695476254939\n",
      "X [[626.87644655 291.90738981]\n",
      " [520.1071615  247.59753048]]\n",
      "|g_| 3049.8770600302087\n",
      "X [[630.40721254 295.52681057]\n",
      " [515.0265831  244.9454415 ]]\n",
      "|g_| 3080.437570703413\n",
      "X [[627.89217225 298.26282292]\n",
      " [514.808257   248.52196485]]\n",
      "|g_| 3104.131813513593\n",
      "X [[623.61736612 301.44041243]\n",
      " [515.89617367 253.15251613]]\n",
      "|g_| 3092.623202668894\n",
      "X [[622.9797967  297.41244476]\n",
      " [518.76638141 253.62068552]]\n",
      "|g_| 3016.0765218148053\n",
      "X [[616.4951771  304.79966719]\n",
      " [518.43943807 261.24970534]]\n",
      "|g_| 3110.4739732706453\n",
      "X [[607.51634114 301.40589683]\n",
      " [527.89476092 267.21807948]]\n",
      "|g_| 3034.4042342933753\n",
      "X [[612.48228906 299.34062293]\n",
      " [525.15581    263.57543944]]\n",
      "|g_| 3058.3420045187754\n",
      "X [[621.80558763 288.72762982]\n",
      " [526.30369007 250.99520472]]\n",
      "|g_| 3153.5236627002755\n",
      "X [[623.36397559 286.12946258]\n",
      " [527.09843216 248.42408777]]\n",
      "|g_| 3073.8014385839683\n",
      "X [[620.40736507 299.50854871]\n",
      " [519.21929861 256.51637484]]\n",
      "|g_| 3075.713697247393\n",
      "X [[624.21920241 289.01112502]\n",
      " [523.56387285 250.40732418]]\n",
      "|g_| 3159.8107285934625\n",
      "X [[625.94392999 296.52005442]\n",
      " [515.8488759  253.31796436]]\n",
      "|g_| 3067.0656733518085\n",
      "X [[624.88573711 311.61518822]\n",
      " [504.48512053 260.59269596]]\n",
      "|g_| 3043.8109374888622\n",
      "X [[613.26962188 312.77379161]\n",
      " [511.4078468  273.01087964]]\n",
      "|g_| 2998.0845830662174\n",
      "X [[601.62561238 316.62114076]\n",
      " [517.64272799 282.5662434 ]]\n",
      "|g_| 3092.2658860464376\n",
      "X [[588.45919862 322.11604511]\n",
      " [522.49656344 294.88025746]]\n",
      "|g_| 3096.725222821057\n",
      "X [[589.51986899 331.57032247]\n",
      " [512.74337511 299.36879697]]\n",
      "|g_| 3072.4061219208297\n",
      "X [[577.88214145 341.13441101]\n",
      " [511.85433745 312.54548701]]\n",
      "|g_| 3014.49167211774\n",
      "X [[563.34908568 342.67640976]\n",
      " [519.11355071 325.16427745]]\n",
      "|g_| 3024.8136453999914\n",
      "X [[555.92906763 341.77003185]\n",
      " [524.75753205 329.79637605]]\n",
      "|g_| 3102.3242078356984\n",
      "X [[550.50858529 327.96132527]\n",
      " [539.28200369 329.47926664]]\n",
      "|g_| 3120.1301490526967\n",
      "X [[548.96303632 314.10865123]\n",
      " [550.39451247 327.17154616]]\n",
      "|g_| 3101.6508991019327\n",
      "X [[549.46878159 313.8122562 ]\n",
      " [550.94202056 325.68207795]]\n",
      "|g_| 3046.055494063237\n",
      "X [[551.84192117 317.38418735]\n",
      " [547.52183346 323.9716246 ]]\n",
      "|g_| 3122.90632037725\n",
      "X [[541.69378511 311.10306266]\n",
      " [557.30450668 330.44578135]]\n",
      "|g_| 3035.6344379967545\n",
      "X [[544.84849003 314.72417417]\n",
      " [554.25522304 326.94030776]]\n",
      "|g_| 3079.531802156255\n",
      "X [[533.15489252 310.43333649]\n",
      " [562.98864888 335.29208969]]\n",
      "|g_| 3045.2273722431228\n",
      "X [[537.63011528 310.12955415]\n",
      " [562.31544396 329.50699579]]\n",
      "|g_| 3038.510132536748\n",
      "X [[541.47738258 315.82299056]\n",
      " [556.29733285 328.01121971]]\n",
      "|g_| 3128.003231294724\n",
      "X [[546.665473   321.78048811]\n",
      " [548.3779649  326.94920969]]\n",
      "|g_| 3130.1280393784587\n",
      "X [[541.94918564 330.28734376]\n",
      " [543.10045803 335.02722759]]\n",
      "|g_| 3086.5886311025624\n",
      "X [[532.1175272  331.57394563]\n",
      " [546.18112837 344.37745401]]\n",
      "|g_| 3067.287109156454\n",
      "X [[538.96214404 323.68975584]\n",
      " [549.9457841  335.11846234]]\n",
      "|g_| 3114.3663362807615\n",
      "X [[538.48308347 329.9177226 ]\n",
      " [545.28052308 337.43060957]]\n",
      "|g_| 3066.317021921139\n",
      "X [[531.14634542 323.94672734]\n",
      " [553.62709877 341.23175863]]\n",
      "|g_| 3085.683591231509\n",
      "X [[521.66694178 321.35698996]\n",
      " [559.22970163 349.07796791]]\n",
      "|g_| 3148.7714281147373\n",
      "X [[529.95557045 319.27762612]\n",
      " [557.76307058 340.74807101]]\n",
      "|g_| 3161.819387035453\n",
      "X [[519.92912299 322.82944749]\n",
      " [558.25178371 351.86616901]]\n",
      "|g_| 3135.1303138972235\n",
      "X [[522.45589225 327.90910156]\n",
      " [553.05658907 351.6303045 ]]\n",
      "|g_| 3148.2342224061445\n",
      "X [[522.39651023 330.46640927]\n",
      " [550.4205465  353.45588186]]\n",
      "|g_| 3082.6757138526596\n",
      "X [[512.45564608 327.15795979]\n",
      " [556.91913479 360.82954071]]\n",
      "|g_| 3124.658991229591\n",
      "X [[523.27418431 323.37620794]\n",
      " [556.09665565 349.81204346]]\n",
      "|g_| 3127.929273052649\n",
      "X [[524.0885091  332.56854162]\n",
      " [547.03675205 354.23183321]]\n",
      "|g_| 3102.6258729220244\n",
      "X [[536.01661788 328.83354169]\n",
      " [545.56107714 341.93244702]]\n",
      "|g_| 3115.732067169718\n",
      "X [[525.45880419 336.47280585]\n",
      " [543.29496179 354.27345443]]\n",
      "|g_| 2985.4131535171714\n",
      "X [[521.06265695 338.51187471]\n",
      " [543.73445777 358.12882827]]\n",
      "|g_| 3098.6242813291806\n",
      "X [[527.7809688  334.92034391]\n",
      " [543.54963109 351.89403342]]\n",
      "|g_| 3132.0157723741977\n",
      "X [[523.20958243 340.28390632]\n",
      " [540.66568903 357.96537354]]\n",
      "|g_| 3090.738476512669\n",
      "X [[526.4359163  347.83258116]\n",
      " [533.38390847 356.90240639]]\n",
      "|g_| 3095.9791550288096\n",
      "X [[532.65572885 342.21329285]\n",
      " [536.07178983 348.99136504]]\n",
      "|g_| 3139.6124923712696\n",
      "X [[530.23889384 335.79460714]\n",
      " [541.79312934 350.06985341]]\n",
      "|g_| 3058.1876463317326\n",
      "X [[521.31506603 341.83349432]\n",
      " [538.96606544 361.79558371]]\n",
      "|g_| 3067.183279784251\n",
      "X [[524.09271861 339.07875063]\n",
      " [539.15772625 360.08522519]]\n",
      "|g_| 3090.540842464925\n",
      "X [[529.5614051  345.82753323]\n",
      " [532.24037589 355.93288378]]\n",
      "|g_| 3031.0964892079155\n",
      "X [[536.34231288 345.20903736]\n",
      " [530.50691517 348.89834751]]\n",
      "|g_| 3039.6327800624817\n",
      "X [[549.47022157 343.99207318]\n",
      " [525.38213574 337.23217615]]\n",
      "|g_| 3015.113032391921\n",
      "X [[541.83676387 335.04523709]\n",
      " [537.22045729 339.92909656]]\n",
      "|g_| 3057.5195727095847\n",
      "X [[530.67325491 337.15704252]\n",
      " [540.54500728 350.03159901]]\n",
      "|g_| 3039.701204211829\n",
      "X [[537.6350215  341.17483865]\n",
      " [534.32670935 345.02649291]]\n",
      "|g_| 3097.8162444866343\n",
      "X [[527.41983825 339.43053863]\n",
      " [539.0373321  355.04081212]]\n",
      "|g_| 3041.356076818946\n",
      "X [[527.32100458 333.25489848]\n",
      " [545.01709174 351.89501344]]\n",
      "|g_| 3057.6775777308076\n",
      "X [[532.5451192  331.53709825]\n",
      " [545.20559808 345.29654548]]\n",
      "|g_| 3115.9876355395277\n",
      "X [[543.13391844 333.31611471]\n",
      " [539.39133563 336.09954085]]\n",
      "|g_| 3149.8056381273173\n",
      "X [[539.72983334 335.81959675]\n",
      " [538.94804108 339.78215735]]\n",
      "|g_| 3086.561131381385\n",
      "X [[537.60283944 339.03429198]\n",
      " [536.85637388 343.25525445]]\n",
      "|g_| 3093.9733425180357\n",
      "X [[547.1336395  342.62265754]\n",
      " [529.67706679 335.7032916 ]]\n",
      "|g_| 3156.2572651310097\n",
      "X [[550.59248978 346.35552056]\n",
      " [524.17328081 334.85539455]]\n",
      "|g_| 3037.796552216354\n",
      "X [[548.20390394 337.55496715]\n",
      " [533.38786282 333.20640999]]\n",
      "|g_| 2990.7087335963292\n",
      "X [[545.50356192 334.73723261]\n",
      " [537.15964452 334.41944522]]\n",
      "|g_| 3026.6056986600124\n",
      "X [[542.0172319  340.23955936]\n",
      " [534.14625638 339.32600749]]\n",
      "|g_| 3025.855177298763\n",
      "X [[542.06019529 339.44839552]\n",
      " [534.42987336 339.60306524]]\n",
      "|g_| 3040.4699087164945\n",
      "X [[539.20857998 328.39640255]\n",
      " [544.39517877 339.18107171]]\n",
      "|g_| 3039.5359390098906\n",
      "X [[528.42485217 322.0926118 ]\n",
      " [554.64856465 345.52640242]]\n",
      "|g_| 3117.4758160609717\n",
      "X [[530.54817    318.15683291]\n",
      " [557.97223286 340.53172589]]\n",
      "|g_| 3191.364886946387\n",
      "X [[534.35860611 312.7381087 ]\n",
      " [560.74280078 334.99741314]]\n",
      "|g_| 3128.0426656941586\n",
      "X [[544.33247891 305.41780136]\n",
      " [561.56897381 324.13331618]]\n",
      "|g_| 3040.372118063501\n",
      "X [[544.68515378 316.8427592 ]\n",
      " [552.67657633 327.83738525]]\n",
      "|g_| 3179.0405045756656\n",
      "X [[553.21133427 313.46979695]\n",
      " [550.82808391 319.81608467]]\n",
      "|g_| 3119.0895036498646\n",
      "X [[554.34008294 304.34545445]\n",
      " [556.30947542 317.17610938]]\n",
      "|g_| 3097.8965407274886\n",
      "X [[549.72807259 311.83045233]\n",
      " [553.5119818  322.77747941]]\n",
      "|g_| 3063.286260163641\n",
      "X [[548.77741045 312.12195293]\n",
      " [553.04037836 324.91472755]]\n",
      "|g_| 3039.5623618502514\n",
      "X [[535.23692261 315.26848026]\n",
      " [557.11686379 337.26550686]]\n",
      "|g_| 3050.178460263974\n",
      "X [[540.91553099 327.14690803]\n",
      " [544.34514636 337.74790974]]\n",
      "|g_| 3053.0725501851134\n",
      "X [[531.58613378 319.26358424]\n",
      " [553.9252256  344.46159522]]\n",
      "|g_| 3036.722092391026\n",
      "X [[532.48333132 320.2307711 ]\n",
      " [553.97506735 342.08972486]]\n",
      "|g_| 3137.0025767777825\n",
      "X [[543.10763884 312.81527065]\n",
      " [555.4403382  329.64637079]]\n",
      "|g_| 3164.603682620151\n",
      "X [[549.31319341 312.35151976]\n",
      " [550.93478576 327.35669457]]\n",
      "|g_| 3111.404426223812\n",
      "X [[544.86479401 331.11235813]\n",
      " [536.95540576 339.36095057]]\n",
      "|g_| 3076.102267628473\n",
      "X [[561.63488112 328.8823291 ]\n",
      " [530.69843622 323.66934317]]\n",
      "|g_| 2998.9717224062597\n",
      "X [[561.19175559 316.70873531]\n",
      " [541.26465836 319.04852303]]\n",
      "|g_| 3058.750199557358\n",
      "X [[573.25679938 316.23724083]\n",
      " [536.4598737  305.91085856]]\n",
      "|g_| 3015.707711328621\n",
      "X [[579.89556596 326.382392  ]\n",
      " [525.01598004 302.57872938]]\n",
      "|g_| 3084.794353068318\n",
      "X [[572.75976521 334.62662142]\n",
      " [522.68329858 311.08430527]]\n",
      "|g_| 3064.6921788139703\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[576.28988013 341.65929428]\n",
      " [515.16279322 309.46114001]]\n",
      "|g_| 3106.089105279976\n",
      "X [[569.77570394 334.65634502]\n",
      " [525.08746533 312.48029009]]\n",
      "|g_| 3097.620390738064\n",
      "X [[569.11279349 340.88868092]\n",
      " [519.96486492 315.50289183]]\n",
      "|g_| 3065.596975379296\n",
      "X [[572.38849491 344.59782743]\n",
      " [515.41886402 312.99703327]]\n",
      "|g_| 3125.3587302535916\n",
      "X [[573.13214204 347.80400855]\n",
      " [512.40965895 313.03076656]]\n",
      "|g_| 3092.5914259713427\n",
      "X [[573.46984134 340.4039897 ]\n",
      " [518.76860774 310.05902097]]\n",
      "|g_| 3141.5461639167693\n",
      "X [[289.01185025 313.00007873]\n",
      " [313.00007873 357.39436714]]\n",
      "|g_| 2865.1114288761337\n",
      "X [[424.47362326 445.54884676]\n",
      " [439.96748229 487.58279588]]\n",
      "|g_| 2995.436119977026\n",
      "X [[416.19046406 439.97212801]\n",
      " [439.68308502 499.88879658]]\n",
      "|g_| 3084.256591371896\n",
      "X [[428.45039672 463.28058843]\n",
      " [417.29597603 487.50940742]]\n",
      "|g_| 3075.443239643462\n",
      "X [[428.23837531 458.80473996]\n",
      " [413.00439882 495.51737715]]\n",
      "|g_| 2997.2368524194853\n",
      "X [[405.78252856 448.79387374]\n",
      " [421.31426579 516.15781293]]\n",
      "|g_| 3063.4987956481286\n",
      "X [[388.22274553 450.32097961]\n",
      " [415.95261111 532.42608922]]\n",
      "|g_| 3054.6164057041933\n",
      "X [[391.55851145 441.95227347]\n",
      " [432.62960914 523.63321264]]\n",
      "|g_| 3051.154443422861\n",
      "X [[392.42195525 458.42639006]\n",
      " [420.87388245 518.37768953]]\n",
      "|g_| 3046.793900446395\n",
      "X [[372.03317487 456.74371616]\n",
      " [416.8366596  537.79521545]]\n",
      "|g_| 3017.929110685801\n",
      "X [[378.06354039 465.14063825]\n",
      " [414.50308075 528.1092142 ]]\n",
      "|g_| 2994.8464878525497\n",
      "X [[378.48033616 456.22616066]\n",
      " [425.86965444 526.54094133]]\n",
      "|g_| 3004.8909602152453\n",
      "X [[371.83238034 442.12796457]\n",
      " [436.37014858 534.64440266]]\n",
      "|g_| 2909.4435779721334\n",
      "X [[369.20946445 444.38343907]\n",
      " [434.37329971 536.21597042]]\n",
      "|g_| 3006.799339162812\n",
      "X [[381.80270176 451.21640546]\n",
      " [432.26765834 523.23524722]]\n",
      "|g_| 2964.425824692642\n",
      "X [[389.13473115 454.70784186]\n",
      " [429.12386958 517.36606395]]\n",
      "|g_| 3041.059713590095\n",
      "X [[397.86151352 446.95237677]\n",
      " [438.82934781 509.28242897]]\n",
      "|g_| 3058.22518442281\n",
      "X [[386.81851752 448.06931047]\n",
      " [432.54307093 522.02664616]]\n",
      "|g_| 3025.9092473446026\n",
      "X [[391.41790402 448.47679854]\n",
      " [429.01105543 521.16225871]]\n",
      "|g_| 3059.3237782625233\n",
      "X [[389.8185819  444.37339932]\n",
      " [435.62559331 520.38841036]]\n",
      "|g_| 3060.499728523864\n",
      "X [[384.40760236 447.2209155 ]\n",
      " [427.13512523 528.94218284]]\n",
      "|g_| 3050.0747733687313\n",
      "X [[389.76752131 430.00714715]\n",
      " [438.69600541 529.83105569]]\n",
      "|g_| 3102.4835094147097\n",
      "X [[395.31080026 403.57838837]\n",
      " [465.03931237 524.01554708]]\n",
      "|g_| 3052.5734478339923\n",
      "X [[389.06760236 405.09329261]\n",
      " [458.60342616 533.11229829]]\n",
      "|g_| 3033.266070039876\n",
      "X [[366.52382141 408.4255234 ]\n",
      " [454.67430129 549.65458237]]\n",
      "|g_| 3080.0413438939295\n",
      "X [[367.33054201 435.627598  ]\n",
      " [427.1158384  550.33528813]]\n",
      "|g_| 3010.515196076292\n",
      "X [[362.57366771 451.14420111]\n",
      " [415.70539056 549.72563479]]\n",
      "|g_| 3029.18559310403\n",
      "X [[341.75878265 450.59546724]\n",
      " [404.07148693 571.74373003]]\n",
      "|g_| 3075.4787183594713\n",
      "X [[356.92710654 457.08014647]\n",
      " [407.91427763 554.33448605]]\n",
      "|g_| 3007.2456668425393\n",
      "X [[358.26696517 450.6485766 ]\n",
      " [416.42378485 552.40553354]]\n",
      "|g_| 3038.9776831798895\n",
      "X [[346.63038358 435.50089478]\n",
      " [423.18885115 566.65469564]]\n",
      "|g_| 2970.9024775156395\n",
      "X [[335.3020474  445.06320831]\n",
      " [403.23237349 580.42650749]]\n",
      "|g_| 3064.9183940215153\n",
      "X [[347.03832608 434.88861011]\n",
      " [423.00240702 567.01433904]]\n",
      "|g_| 3053.7993987984823\n",
      "X [[367.11205338 426.86580365]\n",
      " [434.91274471 551.23972139]]\n",
      "|g_| 3032.2596261456483\n",
      "X [[352.39854653 403.94695291]\n",
      " [443.70252267 570.76281853]]\n",
      "|g_| 3074.9705579829706\n",
      "X [[352.52479862 388.22301892]\n",
      " [466.81727995 563.10814333]]\n",
      "|g_| 3106.187888638256\n",
      "X [[359.27928089 414.12605498]\n",
      " [437.95363214 563.57308754]]\n",
      "|g_| 3071.196917247225\n",
      "X [[361.64704527 435.44185536]\n",
      " [421.34669691 558.63115403]]\n",
      "|g_| 3131.794484694543\n",
      "X [[370.05940242 438.60184045]\n",
      " [418.08365473 553.07370384]]\n",
      "|g_| 3111.2881938044875\n",
      "X [[357.86597706 412.72483401]\n",
      " [433.07367822 569.24278045]]\n",
      "|g_| 3062.609643109313\n",
      "X [[387.11965861 413.87013802]\n",
      " [433.15336698 548.84245412]]\n",
      "|g_| 3144.025945465652\n",
      "X [[380.19530111 432.14565667]\n",
      " [419.0126254  550.57250584]]\n",
      "|g_| 3099.511812336338\n",
      "X [[390.18141694 431.52281238]\n",
      " [429.3749232  535.89523193]]\n",
      "|g_| 3091.1505322823855\n",
      "X [[368.0364203  433.38310402]\n",
      " [422.80741637 554.94339094]]\n",
      "|g_| 2994.2641916791486\n",
      "X [[353.83888023 453.63115972]\n",
      " [401.67731009 563.62412681]]\n",
      "|g_| 3067.4976083340093\n",
      "X [[348.18798145 439.73391973]\n",
      " [407.87175664 573.61994347]]\n",
      "|g_| 2989.8535515434996\n",
      "X [[340.39001376 461.20506177]\n",
      " [388.26822752 575.04114029]]\n",
      "|g_| 3091.719796395437\n",
      "X [[360.74472852 459.63398739]\n",
      " [402.30478793 553.85078865]]\n",
      "|g_| 3062.5834049039145\n",
      "X [[339.65422897 447.82535922]\n",
      " [405.4310924  574.20648002]]\n",
      "|g_| 3070.1921507436223\n",
      "X [[347.29931541 473.71304891]\n",
      " [381.71991232 565.0389733 ]]\n",
      "|g_| 3111.5417753064294\n",
      "X [[352.73090471 466.15502206]\n",
      " [390.11195668 562.22154488]]\n",
      "|g_| 2985.441779400053\n",
      "X [[358.38190579 475.28843275]\n",
      " [389.90369512 551.03395887]]\n",
      "|g_| 3054.7869350084843\n",
      "X [[347.4194212  482.24577764]\n",
      " [382.91588953 556.87896106]]\n",
      "|g_| 3032.20898341589\n",
      "X [[336.66146684 464.1063101 ]\n",
      " [393.78402905 571.13792392]]\n",
      "|g_| 3083.578492791036\n",
      "X [[332.54290301 474.67638718]\n",
      " [379.94038198 574.23240178]]\n",
      "|g_| 2957.893810874782\n",
      "X [[312.95178904 470.72197158]\n",
      " [374.18818295 592.00101939]]\n",
      "|g_| 2997.3472908909466\n",
      "X [[304.10112624 476.83925028]\n",
      " [364.66482481 597.63400167]]\n",
      "|g_| 2936.3182557144855\n",
      "X [[295.53183362 480.87813615]\n",
      " [353.46670071 605.37463192]]\n",
      "|g_| 2982.701795402137\n",
      "X [[289.93811331 496.73787555]\n",
      " [332.95276132 606.90183075]]\n",
      "|g_| 3087.9235123812655\n",
      "X [[272.92670404 489.14746078]\n",
      " [328.87991343 622.96370551]]\n",
      "|g_| 2973.5883250450556\n",
      "X [[277.19434361 504.90210872]\n",
      " [316.86149146 614.6836192 ]]\n",
      "|g_| 3035.6558465732614\n",
      "X [[277.31449826 524.06332877]\n",
      " [296.09353302 608.91946611]]\n",
      "|g_| 3022.6146817308127\n",
      "X [[272.42418516 509.40976129]\n",
      " [310.94254844 616.11808123]]\n",
      "|g_| 3010.0008931029915\n",
      "X [[276.88714322 519.01022467]\n",
      " [307.64431229 607.71446727]]\n",
      "|g_| 2969.872585858789\n",
      "X [[279.04938369 522.49352488]\n",
      " [308.27019219 603.40819229]]\n",
      "|g_| 3061.352647601281\n",
      "X [[278.58886362 539.46701976]\n",
      " [294.01991246 595.7481605 ]]\n",
      "|g_| 3105.4845500104107\n",
      "X [[295.60079568 543.35244493]\n",
      " [300.61911151 580.53117055]]\n",
      "|g_| 3101.6995920314043\n",
      "X [[307.12026432 530.05920228]\n",
      " [319.62069231 576.67755148]]\n",
      "|g_| 3028.0655459742748\n",
      "X [[301.33285526 519.39337583]\n",
      " [323.54501137 587.15215839]]\n",
      "|g_| 3067.427122445018\n",
      "X [[307.52468909 514.27815443]\n",
      " [335.17402704 581.89768609]]\n",
      "|g_| 3033.2437371489036\n",
      "X [[302.32621032 503.44265052]\n",
      " [344.22585675 588.77238364]]\n",
      "|g_| 2991.824268762138\n",
      "X [[298.18628456 492.99141083]\n",
      " [349.11010029 596.79690551]]\n",
      "|g_| 3003.9407909413876\n",
      "X [[287.37022362 495.18495141]\n",
      " [341.64063379 604.55925749]]\n",
      "|g_| 3030.6821746244404\n",
      "X [[281.17701287 487.77932173]\n",
      " [343.30197718 612.49863118]]\n",
      "|g_| 3006.242692439368\n",
      "X [[289.06986087 491.46506718]\n",
      " [346.80910294 603.84116239]]\n",
      "|g_| 3097.7784980641663\n",
      "X [[301.04234984 496.34267262]\n",
      " [348.83179152 592.73420364]]\n",
      "|g_| 3051.6758258677755\n",
      "X [[295.91396165 488.49051039]\n",
      " [354.31814488 598.557099  ]]\n",
      "|g_| 3001.7582507679663\n",
      "X [[304.85111121 486.17295518]\n",
      " [362.95983431 590.72990133]]\n",
      "|g_| 3016.766378578035\n",
      "X [[299.80970891 493.61494411]\n",
      " [351.20176728 594.23542814]]\n",
      "|g_| 2995.4549947889136\n",
      "X [[303.65419683 497.78061719]\n",
      " [351.19829099 588.78548411]]\n",
      "|g_| 2977.145333693771\n",
      "X [[302.58942026 492.88974724]\n",
      " [355.59490022 590.805896  ]]\n",
      "|g_| 3057.2705403829937\n",
      "X [[302.2376948  500.05226652]\n",
      " [347.51346795 589.77495384]]\n",
      "|g_| 3019.3477200186903\n",
      "X [[299.19847553 508.47326376]\n",
      " [336.98308125 590.23522026]]\n",
      "|g_| 3042.9271773506994\n",
      "X [[312.51657397 511.3180717 ]\n",
      " [341.1236448  578.37866446]]\n",
      "|g_| 2996.881369040989\n",
      "X [[315.10757906 499.77222596]\n",
      " [353.78460151 579.45784274]]\n",
      "|g_| 3063.9150361882153\n",
      "X [[313.73413142 505.66178321]\n",
      " [343.20852022 581.45074377]]\n",
      "|g_| 3001.531171488006\n",
      "X [[314.3073582  486.68597426]\n",
      " [361.32698353 586.33647167]]\n",
      "|g_| 3035.793056953811\n",
      "X [[309.13734857 469.87028589]\n",
      " [375.872833   593.61235463]]\n",
      "|g_| 2970.6664673787036\n",
      "X [[313.44250702 487.60697318]\n",
      " [361.59112803 585.87122359]]\n",
      "|g_| 2975.989432375563\n",
      "X [[314.29032035 476.20381666]\n",
      " [374.66194801 586.58327989]]\n",
      "|g_| 3050.8466506062973\n",
      "X [[304.18917495 486.91908984]\n",
      " [357.3922202  593.84303207]]\n",
      "|g_| 3021.0447068922895\n",
      "X [[291.35532376 491.51427696]\n",
      " [343.6472684  604.5100047 ]]\n",
      "|g_| 3039.8609835056104\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[302.19002943 508.56032969]\n",
      " [335.34559507 589.56840914]]\n",
      "|g_| 3051.5406219155766\n",
      "X [[306.58191562 509.47770712]\n",
      " [340.99709279 583.23321036]]\n",
      "|g_| 3014.450366051423\n",
      "X [[300.29848444 501.78834411]\n",
      " [344.92313712 590.81072049]]\n",
      "|g_| 2976.3189483026067\n",
      "X [[301.6134694  515.4857139 ]\n",
      " [333.5543141  584.84640154]]\n",
      "|g_| 3056.042065274574\n",
      "X [[306.69581217 524.98206654]\n",
      " [328.90463172 576.32738252]]\n",
      "|g_| 3119.5477326702876\n",
      "X [[302.86221006 520.17144879]\n",
      " [330.54085921 581.75500511]]\n",
      "|g_| 3073.9154542821657\n",
      "X [[306.1849981  519.69495621]\n",
      " [330.98275    580.1881752 ]]\n",
      "|g_| 3047.3322060404685\n",
      "X [[302.82854283 529.94976304]\n",
      " [319.53100996 579.09244165]]\n",
      "|g_| 3033.947368315907\n",
      "X [[301.02279338 514.35075901]\n",
      " [331.57715487 587.26924399]]\n",
      "|g_| 3062.723644533553\n",
      "X [[295.66812856 520.03376563]\n",
      " [320.35351317 591.20120683]]\n",
      "|g_| 3118.179206073492\n",
      "X [[310.03606349 519.56166697]\n",
      " [325.82901438 581.17877365]]\n",
      "|g_| 3017.275340839432\n",
      "X [[316.77448109 533.59111326]\n",
      " [319.31914985 568.30426052]]\n",
      "|g_| 3049.2822133437153\n",
      "X [[311.3205505  539.50642528]\n",
      " [306.99276248 572.51006602]]\n",
      "|g_| 3097.8523853315423\n",
      "X [[290.40289055 526.56610579]\n",
      " [304.72636119 596.26851517]]\n",
      "|g_| 3068.6371092413624\n",
      "X [[304.1745292  541.64683944]\n",
      " [293.37648942 581.400716  ]]\n",
      "|g_| 3103.1348954504456\n",
      "X [[329.21574245 560.64226157]\n",
      " [288.51552264 551.41276976]]\n",
      "|g_| 3173.036530843474\n",
      "X [[310.28742477 540.13769914]\n",
      " [291.25530377 580.64044642]]\n",
      "|g_| 3195.353134127859\n",
      "X [[323.71817869 541.532611  ]\n",
      " [300.17589228 567.312441  ]]\n",
      "|g_| 3118.125208678645\n",
      "X [[344.82354391 538.34874197]\n",
      " [320.22443049 546.56533892]]\n",
      "|g_| 3107.5160101348597\n",
      "X [[334.77554584 556.88791253]\n",
      " [295.52668135 548.14703082]]\n",
      "|g_| 3144.2308391937804\n",
      "X [[324.64429322 577.4545909 ]\n",
      " [276.07660147 543.0782526 ]]\n",
      "|g_| 3093.399398490666\n",
      "X [[323.29715705 553.19705633]\n",
      " [300.08688925 556.23720121]]\n",
      "|g_| 3028.5366718147015\n",
      "X [[321.33829101 550.16545209]\n",
      " [307.13040658 556.53444764]]\n",
      "|g_| 3066.743333876317\n",
      "X [[316.14556599 546.64607216]\n",
      " [311.58210487 560.48786323]]\n",
      "|g_| 3034.5166307160694\n",
      "X [[314.61397639 540.53227256]\n",
      " [319.35069475 562.90144959]]\n",
      "|g_| 3040.131544845861\n",
      "X [[305.99196331 547.87648524]\n",
      " [308.32912488 566.68635598]]\n",
      "|g_| 3104.1838945525224\n",
      "X [[303.28526317 541.09187288]\n",
      " [312.61188944 572.28615293]]\n",
      "|g_| 3150.382699082869\n",
      "X [[301.08191033 540.71592924]\n",
      " [308.26131726 576.15182671]]\n",
      "|g_| 3032.0530877950932\n",
      "X [[303.94264545 528.66446312]\n",
      " [321.75267373 578.45308424]]\n",
      "|g_| 3080.6539647630257\n",
      "X [[298.96823661 541.38778617]\n",
      " [304.01946272 578.86909123]]\n",
      "|g_| 3041.476588021465\n",
      "X [[289.61524219 559.05360302]\n",
      " [282.10878527 577.9244879 ]]\n",
      "|g_| 3106.982316561086\n",
      "X [[287.39638215 568.7857695 ]\n",
      " [272.46279193 574.15163063]]\n",
      "|g_| 3113.651618168967\n",
      "X [[276.72227969 577.10417478]\n",
      " [252.90490144 580.0126397 ]]\n",
      "|g_| 3112.4941176521374\n",
      "X [[293.67433642 565.57572465]\n",
      " [276.52655329 572.19974584]]\n",
      "|g_| 3153.0639250494237\n",
      "X [[292.94716665 565.36110339]\n",
      " [267.26811267 577.1624869 ]]\n",
      "|g_| 3115.167833948862\n",
      "X [[320.0322749  569.26277796]\n",
      " [273.45413057 555.64563449]]\n",
      "|g_| 3066.239971718835\n",
      "X [[312.861279   548.78009373]\n",
      " [295.59503143 568.84251443]]\n",
      "|g_| 3058.8631425085605\n",
      "X [[308.18878778 524.402463  ]\n",
      " [312.43901203 585.15262253]]\n",
      "|g_| 3027.3754799935373\n",
      "X [[302.1257947  504.95865049]\n",
      " [329.97209501 595.69722342]]\n",
      "|g_| 3088.711431761741\n",
      "X [[309.06774638 518.27275982]\n",
      " [327.58300733 581.85895875]]\n",
      "|g_| 3095.438829890286\n",
      "X [[301.08627011 511.8029571 ]\n",
      " [321.95408424 594.76916421]]\n",
      "|g_| 3072.926105986042\n",
      "X [[303.26176086 505.35517467]\n",
      " [334.72030123 592.12394968]]\n",
      "|g_| 3061.475068201146\n",
      "X [[297.98342797 516.78740326]\n",
      " [323.76889528 591.02483783]]\n",
      "|g_| 3045.171714243722\n",
      "X [[297.47677908 500.87778243]\n",
      " [340.36438712 595.63503671]]\n",
      "|g_| 3063.3932789596884\n",
      "X [[308.44168212 516.16509871]\n",
      " [330.7886371  582.25097438]]\n",
      "|g_| 3040.4505006691834\n",
      "X [[298.80600806 526.96807763]\n",
      " [313.95025326 586.90276298]]\n",
      "|g_| 3028.3015634986746\n",
      "X [[309.26310308 538.02435908]\n",
      " [313.56804162 571.4553398 ]]\n",
      "|g_| 3001.4805348989917\n",
      "X [[308.67789856 535.37658989]\n",
      " [318.40078629 571.58621504]]\n",
      "|g_| 3031.5187767227167\n",
      "X [[321.47895545 535.98156246]\n",
      " [322.00191706 561.86280471]]\n",
      "|g_| 3088.728410699677\n",
      "X [[321.9323701  542.80657482]\n",
      " [312.348793   560.49870912]]\n",
      "|g_| 3109.7342248045197\n",
      "X [[325.27043386 534.95975939]\n",
      " [326.16602342 558.24092098]]\n",
      "|g_| 3074.079251278931\n",
      "X [[312.43076136 537.96750594]\n",
      " [313.38599171 569.88349872]]\n",
      "|g_| 3108.002903004813\n",
      "X [[308.75625864 519.10433778]\n",
      " [325.51427674 582.44374397]]\n",
      "|g_| 3035.2754381062455\n",
      "X [[323.88367006 531.63709909]\n",
      " [323.97559023 563.47243063]]\n",
      "|g_| 3106.3007504496873\n",
      "X [[332.76107696 512.31918368]\n",
      " [345.50005527 563.40822812]]\n",
      "|g_| 3078.3703698222657\n",
      "X [[346.1244048  498.41203063]\n",
      " [366.26409572 554.64759651]]\n",
      "|g_| 3006.390135276673\n",
      "X [[359.7444174  507.45998757]\n",
      " [365.89143145 537.76553958]]\n",
      "|g_| 2988.500623571536\n",
      "X [[348.55716838 498.53296078]\n",
      " [366.81451293 552.64808015]]\n",
      "|g_| 3052.2952909696464\n",
      "X [[345.85124484 512.45686748]\n",
      " [354.12878388 549.87969578]]\n",
      "|g_| 3103.7377519031375\n",
      "X [[353.6288222  531.45098522]\n",
      " [335.39330337 538.53304307]]\n",
      "|g_| 3136.6823180920182\n",
      "X [[357.52062161 528.61053498]\n",
      " [342.93957694 533.98722269]]\n",
      "|g_| 3088.3464885673143\n",
      "X [[357.43230712 528.41616535]\n",
      " [336.20417058 538.50279266]]\n",
      "|g_| 3044.540224665559\n",
      "X [[371.63882342 528.0284737 ]\n",
      " [344.67155773 523.70987501]]\n",
      "|g_| 3086.4154500873256\n",
      "X [[368.59036403 541.67543443]\n",
      " [330.06217168 521.33274413]]\n",
      "|g_| 3105.517289734064\n",
      "X [[365.66222177 527.15841185]\n",
      " [345.60781949 528.15753663]]\n",
      "|g_| 3007.3766782935804\n",
      "X [[352.76284498 516.72585761]\n",
      " [353.67303998 541.72700142]]\n",
      "|g_| 2997.5348958852455\n",
      "X [[369.74590193 522.62168415]\n",
      " [354.59353709 523.84918318]]\n",
      "|g_| 2984.327376733402\n",
      "X [[363.32709476 520.40311526]\n",
      " [357.76248537 528.37488954]]\n",
      "|g_| 3014.169737313618\n",
      "X [[374.79420907 529.68408294]\n",
      " [352.44196296 514.53739988]]\n",
      "|g_| 3067.4185217745226\n",
      "X [[366.4706158  518.27265555]\n",
      " [362.13553876 525.30999784]]\n",
      "|g_| 3079.2511217351885\n",
      "X [[374.73879832 510.36156487]\n",
      " [372.4246403  520.00172446]]\n",
      "|g_| 3019.5606449001857\n",
      "X [[385.78109393 512.5064893 ]\n",
      " [374.47253999 508.21291088]]\n",
      "|g_| 3058.9347014232417\n",
      "X [[386.00899036 526.20866291]\n",
      " [359.33570775 504.95480151]]\n",
      "|g_| 3009.0223369734235\n",
      "X [[381.98626167 541.96130937]\n",
      " [342.92899037 502.75654407]]\n",
      "|g_| 3057.706336410523\n",
      "X [[394.6602183  545.62491076]\n",
      " [341.58153121 489.75384265]]\n",
      "|g_| 3132.240094205689\n",
      "X [[405.80678349 543.3916586 ]\n",
      " [342.63824186 482.33328213]]\n",
      "|g_| 3108.006522432626\n",
      "X [[396.04139088 558.69713953]\n",
      " [326.89195955 483.89086556]]\n",
      "|g_| 3065.13718112759\n",
      "X [[398.34462414 557.82095204]\n",
      " [330.20743872 480.74982402]]\n",
      "|g_| 3063.746305646895\n",
      "X [[399.89184737 555.74981526]\n",
      " [328.7161604  482.88128887]]\n",
      "|g_| 3085.5556916405358\n",
      "X [[398.90363735 562.56419413]\n",
      " [324.95957238 478.32906237]]\n",
      "|g_| 3103.5257994631097\n",
      "X [[407.90838144 574.94134897]\n",
      " [313.64494439 463.33578153]]\n",
      "|g_| 3091.1738630479726\n",
      "X [[408.32972144 562.65213896]\n",
      " [322.4776178  471.90846055]]\n",
      "|g_| 3111.20441866407\n",
      "X [[410.23736821 575.31581707]\n",
      " [312.88203303 461.32618153]]\n",
      "|g_| 3132.8049351088134\n",
      "X [[398.14591588 592.96117827]\n",
      " [288.75152611 465.29498912]]\n",
      "|g_| 3154.6136590778965\n",
      "X [[393.44001753 593.05816356]\n",
      " [290.8628471  467.85229659]]\n",
      "|g_| 3097.295332470903\n",
      "X [[376.25099707 588.14844575]\n",
      " [292.19850527 486.96676117]]\n",
      "|g_| 3156.246535749894\n",
      "X [[387.52824622 590.18937372]\n",
      " [287.59120642 478.31962067]]\n",
      "|g_| 3174.715549803998\n",
      "X [[401.79923894 604.33610409]\n",
      " [273.44281967 456.68837215]]\n",
      "|g_| 3211.920153098405\n",
      "X [[403.84086669 617.75508624]\n",
      " [258.66314554 445.40384479]]\n",
      "|g_| 3169.819197428871\n",
      "X [[391.20585786 644.92061051]\n",
      " [229.66390527 433.92381074]]\n",
      "|g_| 3316.2418177210825\n",
      "X [[373.96825904 678.89766561]\n",
      " [180.05507217 420.50668467]]\n",
      "|g_| 3255.3919448833053\n",
      "X [[379.28796801 682.87994769]\n",
      " [171.15342904 412.94323834]]\n",
      "|g_| 3299.534774928524\n",
      "X [[366.22379597 703.34164147]\n",
      " [151.74292066 397.69932446]]\n",
      "|g_| 3356.035703405146\n",
      "X [[326.26725115 734.66131451]\n",
      " [115.01760124 388.0636355 ]]\n",
      "|g_| 3413.5935093999137\n",
      "X [[288.59867197 773.25030574]\n",
      " [ 62.73046669 353.35486378]]\n",
      "|g_| 3549.0608341054412\n",
      "X [[212.16023556 810.6996047 ]\n",
      " [ -6.34772044 328.19794611]]\n",
      "|g_| 3924.9430154582983\n",
      "X [[267.85037822 785.35833945]\n",
      " [ 65.52501833 342.30823173]]\n",
      "|g_| 3672.06907163418\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "X [[265.36210649 791.6068007 ]\n",
      " [ 37.74774269 333.94121256]]\n",
      "|g_| 3776.527691129024\n",
      "X [[192.60167499 795.57412124]\n",
      " [ 20.39160641 373.56471299]]\n",
      "|g_| 3786.4859613632984\n",
      "X [[193.45001104 786.36666388]\n",
      " [ 50.76740727 389.39341742]]\n",
      "|g_| 4011.0440256333045\n",
      "X [[243.21081367 770.52547855]\n",
      " [ 94.69810263 384.93019676]]\n",
      "|g_| 3781.8955328114494\n",
      "X [[241.05862912 791.21779819]\n",
      " [ 70.17659406 347.7648326 ]]\n",
      "|g_| 3788.6626561005905\n",
      "X [[246.43723066 811.63169117]\n",
      " [ 40.66987914 298.1084537 ]]\n",
      "|g_| 3911.7753582970827\n",
      "X [[219.64857734 796.86077841]\n",
      " [ 63.1039984  350.40731683]]\n",
      "|g_| 3829.246187264383\n",
      "X [[152.09094628 818.98724089]\n",
      " [ 12.94728443 340.52989758]]\n",
      "|g_| 3892.022841071372\n",
      "X [[ 55.35776216 852.13706506]\n",
      " [-74.17431346 274.40136978]]\n",
      "|g_| 4323.974280878625\n",
      "X [[104.62722943 864.19615966]\n",
      " [-58.4938844  220.89953819]]\n",
      "|g_| 4443.321628414715\n",
      "X [[143.26262525 878.81932185]\n",
      " [-77.24430173 105.76264747]]\n",
      "|g_| 5518.308527921697\n",
      "X [[ 113.53046362  885.29353774]\n",
      " [-115.5702126     3.11638042]]\n",
      "|g_| 5496.1030393953915\n",
      "X [[263.13858914 858.86418516]\n",
      " [-55.75424382   1.36332287]]\n",
      "|g_| 4995.177484827493\n",
      "X [[305.67590755 837.33103003]\n",
      " [-99.56661677 -74.33353563]]\n",
      "|g_| 5636.574265641793\n",
      "logm result may be inaccurate, approximate err = 2.618027608705548e-13\n",
      "logm result may be inaccurate, approximate err = 2.618027608705548e-13\n",
      "X [[ 163.19234259  875.20944562]\n",
      " [-119.84024731  -54.90902242]]\n",
      "|g_| 7821.560442950794\n",
      "X [[252.60954172 862.91191457]\n",
      " [-38.6221514    8.93177198]]\n",
      "|g_| 5212.370192388405\n",
      "logm result may be inaccurate, approximate err = 3.1228239358772056e-13\n",
      "logm result may be inaccurate, approximate err = 3.1228239358772056e-13\n",
      "X [[186.02575028 878.43063558]\n",
      " [-54.9245322   27.1539033 ]]\n",
      "|g_| 6900.652045798558\n",
      "X [[171.34300482 882.22493004]\n",
      " [-38.23228814  29.30937838]]\n",
      "|g_| 5400.978671882516\n",
      "X [[229.80921764 867.28062676]\n",
      " [  1.83042327  70.77208128]]\n",
      "|g_| 5194.947736580475\n",
      "X [[231.59457949 869.161834  ]\n",
      " [-30.02386878   4.49715063]]\n",
      "|g_| 6712.038398957627\n",
      "X [[306.90739006 843.28199958]\n",
      " [  7.76529601  67.99281787]]\n",
      "|g_| 4967.999903353873\n",
      "X [[323.11205182 839.70079285]\n",
      " [-16.44568334  15.18946822]]\n",
      "|g_| 5138.139362757396\n",
      "X [[378.62015117 814.25645246]\n",
      " [ 15.79632927  58.16946575]]\n",
      "|g_| 4833.898998328672\n",
      "X [[ 3.51227972e+02  8.27635316e+02]\n",
      " [-6.59390962e-01  4.07217370e+01]]\n",
      "|g_| 4944.426861625629\n",
      "X [[313.07681122 841.876552  ]\n",
      " [ -6.31599147  56.45254396]]\n",
      "|g_| 4733.072824519711\n",
      "X [[316.37750995 841.18982089]\n",
      " [-11.91858832  46.50702837]]\n",
      "|g_| 4652.32191364927\n",
      "X [[299.59447103 846.14456579]\n",
      " [-57.73744757 -30.80444546]]\n",
      "|g_| 5177.275907074662\n",
      "X [[381.99963011 813.30915605]\n",
      " [-46.30720887 -21.45091332]]\n",
      "|g_| 4737.779547385343\n",
      "X [[429.73039428 786.37493032]\n",
      " [-60.52567017 -57.2966006 ]]\n",
      "|g_| 5713.157717731138\n",
      "X [[480.34566052 760.91657109]\n",
      " [-14.84312575  -7.32801993]]\n",
      "|g_| 4677.194590573928\n",
      "X [[507.91724015 742.9458119 ]\n",
      " [ -6.625913    -2.7739889 ]]\n",
      "|g_| 4841.62604225621\n",
      "X [[528.75955471 728.23250708]\n",
      " [ -7.2462803   -6.18387833]]\n",
      "|g_| 4873.729260116905\n",
      "X [[540.21852981 719.73768453]\n",
      " [ -8.15554796  -8.66559609]]\n",
      "|g_| 5183.7374348101\n",
      "X [[489.65724435 751.66598998]\n",
      " [-47.87307689 -54.24196782]]\n",
      "|g_| 4727.6534690146855\n",
      "X [[487.36202572 754.80936238]\n",
      " [-37.62007343 -36.41170728]]\n",
      "|g_| 5209.8890614156835\n",
      "X [[457.73649246 774.68429793]\n",
      " [-17.31604569  -6.45728784]]\n",
      "|g_| 4737.320997388177\n",
      "X [[441.69860427 782.64322133]\n",
      " [-39.75460698 -28.13365096]]\n",
      "|g_| 4668.39687244453\n",
      "X [[ 437.34427493  774.13337538]\n",
      " [ -95.77734936 -101.36173666]]\n",
      "|g_| 4480.736010947712\n",
      "X [[ 338.63889304  804.23412322]\n",
      " [-149.56213051 -161.74777986]]\n",
      "|g_| 4974.814554666806\n",
      "X [[ 351.96583925  810.12039595]\n",
      " [-108.82118988 -134.10048735]]\n",
      "|g_| 5023.276244281824\n",
      "X [[397.91012567 799.25634438]\n",
      " [-66.45775696 -91.8705306 ]]\n",
      "|g_| 5040.895438798406\n",
      "X [[ 374.2125524   797.35355584]\n",
      " [-109.03350234 -149.34513041]]\n",
      "|g_| 5034.621711848939\n",
      "X [[ 432.06470135  767.88429782]\n",
      " [-108.01520332 -148.34592973]]\n",
      "|g_| 5060.550508303577\n",
      "X [[ 403.46044298  776.42686095]\n",
      " [-121.80166377 -171.8876239 ]]\n",
      "|g_| 5203.73073998247\n",
      "X [[ 169.12146921  779.14199228]\n",
      " [-241.10839515 -340.88476984]]\n",
      "|g_| 5945.681351719435\n",
      "X [[-486.2309756   278.79271966]\n",
      " [-375.6838313  -595.58015139]]\n",
      "|g_| 4388.02484657097\n",
      "X [[-611.43386807  272.69796652]\n",
      " [ -19.39062088 -601.1725608 ]]\n",
      "|g_| 151614.18588334956\n",
      "X [[ -59.20105322 -897.79047034]\n",
      " [  -1.42239635  -21.57506541]]\n",
      "|g_| 76195.83566443114\n",
      "X [[ 68.00748229 897.16983678]\n",
      " [  1.62335591  21.41567259]]\n",
      "|g_| 93539.79753392952\n"
     ]
    },
    {
     "ename": "ValueError",
     "evalue": "array must not contain infs or NaNs",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-731-319b9c35fa9e>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     40\u001b[0m     \u001b[0;31m#     new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp )\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     41\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 42\u001b[0;31m         \u001b[0md1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mfunc\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mnew_X1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     43\u001b[0m     \u001b[0;31m#     d2 = func(new_X2)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-723-48a30138d5a2>\u001b[0m in \u001b[0;36mfunc\u001b[0;34m(X)\u001b[0m\n\u001b[1;32m     22\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mA\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mAs\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     23\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 24\u001b[0;31m         \u001b[0ms\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0ms\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnorm\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mlogm\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdot\u001b[0m\u001b[0;34m(\u001b[0m \u001b[0mXp\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mA\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mXp\u001b[0m \u001b[0;34m)\u001b[0m \u001b[0;34m)\u001b[0m \u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     25\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     26\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0ms\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.7/lib/python3.7/site-packages/scipy/linalg/matfuncs.py\u001b[0m in \u001b[0;36mlogm\u001b[0;34m(A, disp)\u001b[0m\n\u001b[1;32m    196\u001b[0m     \u001b[0;31m# Avoid circular import ... this is OK, right?\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    197\u001b[0m     \u001b[0;32mimport\u001b[0m \u001b[0mscipy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_matfuncs_inv_ssq\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 198\u001b[0;31m     \u001b[0mF\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mscipy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinalg\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_matfuncs_inv_ssq\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_logm\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    199\u001b[0m     \u001b[0mF\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_maybe_real\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mF\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    200\u001b[0m     \u001b[0merrtol\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m1000\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0meps\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.7/lib/python3.7/site-packages/scipy/linalg/_matfuncs_inv_ssq.py\u001b[0m in \u001b[0;36m_logm\u001b[0;34m(A)\u001b[0m\n\u001b[1;32m    874\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    875\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mkeep_it_real\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 876\u001b[0;31m                 \u001b[0mT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mZ\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mschur\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mA\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    877\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray_equal\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtriu\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    878\u001b[0m                     \u001b[0mT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mZ\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mrsf2csf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mZ\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.7/lib/python3.7/site-packages/scipy/linalg/decomp_schur.py\u001b[0m in \u001b[0;36mschur\u001b[0;34m(a, output, lwork, overwrite_a, sort, check_finite)\u001b[0m\n\u001b[1;32m    120\u001b[0m         \u001b[0;32mraise\u001b[0m \u001b[0mValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m\"argument must be 'real', or 'complex'\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    121\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mcheck_finite\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 122\u001b[0;31m         \u001b[0ma1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0masarray_chkfinite\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    123\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    124\u001b[0m         \u001b[0ma1\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0masarray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/Library/Frameworks/Python.framework/Versions/3.7/lib/python3.7/site-packages/numpy/lib/function_base.py\u001b[0m in \u001b[0;36masarray_chkfinite\u001b[0;34m(a, dtype, order)\u001b[0m\n\u001b[1;32m    494\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mdtype\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mchar\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mtypecodes\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'AllFloat'\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mand\u001b[0m \u001b[0;32mnot\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0misfinite\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mall\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    495\u001b[0m         raise ValueError(\n\u001b[0;32m--> 496\u001b[0;31m             \"array must not contain infs or NaNs\")\n\u001b[0m\u001b[1;32m    497\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    498\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: array must not contain infs or NaNs"
     ]
    }
   ],
   "source": [
    "eta = 0.0001; \n",
    "delta = 0.1 \n",
    "\n",
    "point = np.array([ np.random.uniform( 50, 150 ) , np.random.uniform( 150, 250 ) ] )\n",
    "\n",
    "pts = []\n",
    "\n",
    "ds_unstablized = [] \n",
    "\n",
    "# X = np.random.uniform(5, 15, size = (2,2) )  \n",
    "\n",
    "# X = np.dot(X, X.T) \n",
    "\n",
    "print(X) \n",
    "\n",
    "for _ in range(5):\n",
    "    \n",
    "    X = np.random.uniform(5, 15, size = (2,2) )  \n",
    "\n",
    "    X = np.dot(X, X.T) \n",
    "    \n",
    "    ds_unstablized_inner = []\n",
    "\n",
    "    for i in range(500): \n",
    "\n",
    "        g_ = np.zeros((2,2)) \n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "        while True:\n",
    "\n",
    "            W = np.random.uniform(-1, 1, size = (2,2) ) # approximate a \"ball\", \n",
    "\n",
    "            l = np.linalg.norm( W )\n",
    "\n",
    "            if (l > 0.98) & (l<1.02): \n",
    "                break\n",
    "\n",
    "        new_X1 = np.dot( np.dot( Xp, expm( delta * W ) ), Xp )\n",
    "    #     new_X2 = np.dot( np.dot( Xp, expm( -delta * W ) ), Xp )\n",
    "\n",
    "        d1 = func(new_X1) \n",
    "    #     d2 = func(new_X2) \n",
    "\n",
    "        g_ = func(new_X1) * W * 4 / delta\n",
    "\n",
    "        print('X', X )\n",
    "        print('|g_|', np.linalg.norm(g_) ) \n",
    "\n",
    "        Xp = np.real( fractional_matrix_power(X, 1./2) )\n",
    "\n",
    "        X = np.real( np.dot( np.dot( Xp, expm( - eta * g_ ) ), Xp ) )\n",
    "\n",
    "        X = X/np.linalg.norm(X) * 900\n",
    "\n",
    "        pts.append( np.real( X ) ) \n",
    "        \n",
    "        ds_unstablized_inner.append( func( np.real( X ) ) )\n",
    "\n",
    "    ds_unstablized.append( ds_unstablized_inner )  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 727,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[97.50815639150574,\n",
       "  97.50382993979042,\n",
       "  97.49084982392714,\n",
       "  97.48730660785287,\n",
       "  97.48683569387183,\n",
       "  97.47235232987364,\n",
       "  97.4409979279453,\n",
       "  97.43689916435129,\n",
       "  97.42303115688436,\n",
       "  97.42034254268903,\n",
       "  97.41527435519674,\n",
       "  97.39765073368984,\n",
       "  97.39764887751247,\n",
       "  97.39420750331297,\n",
       "  97.3686353230234,\n",
       "  97.35046735021405,\n",
       "  97.34152579137347,\n",
       "  97.31132017563772,\n",
       "  97.30927628341534,\n",
       "  97.29952398150236,\n",
       "  97.29382631294027,\n",
       "  97.28298700222345,\n",
       "  97.27620950758742,\n",
       "  97.27171769706753,\n",
       "  97.270423602742,\n",
       "  97.25557262038242,\n",
       "  97.23223330433697,\n",
       "  97.22998602609668,\n",
       "  97.20012201896219,\n",
       "  97.18637712955389,\n",
       "  97.18225796241431,\n",
       "  97.18092229394713,\n",
       "  97.17980360253085,\n",
       "  97.16038711698897,\n",
       "  97.16019796706595,\n",
       "  97.15937140729544,\n",
       "  97.15473970863727,\n",
       "  97.14625916943524,\n",
       "  97.14625885950015,\n",
       "  97.14606386250347,\n",
       "  97.1429645093671,\n",
       "  97.12228200190944,\n",
       "  97.08880723480753,\n",
       "  97.06848115630581,\n",
       "  97.04228844198634,\n",
       "  97.03916212871685,\n",
       "  97.03827036692081,\n",
       "  97.03486159051597,\n",
       "  97.0178079042729,\n",
       "  97.00935704616086,\n",
       "  96.9731084986262,\n",
       "  96.96835734867227,\n",
       "  96.96582703890984,\n",
       "  96.93267407875534,\n",
       "  96.92904538547769,\n",
       "  96.89393142736492,\n",
       "  96.89365350911068,\n",
       "  96.88182459545398,\n",
       "  96.87165450035073,\n",
       "  96.86821175457983,\n",
       "  96.85729162465383,\n",
       "  96.84434241476094,\n",
       "  96.80930226783993,\n",
       "  96.80482830051409,\n",
       "  96.7985558322789,\n",
       "  96.77971018681015,\n",
       "  96.77773768490623,\n",
       "  96.77671646595115,\n",
       "  96.75676619941603,\n",
       "  96.74859794890048,\n",
       "  96.74304469770568,\n",
       "  96.71544658618099,\n",
       "  96.69986819838576,\n",
       "  96.68215020475614,\n",
       "  96.67316954748215,\n",
       "  96.65919832437069,\n",
       "  96.64365067031834,\n",
       "  96.6416490290193,\n",
       "  96.6324965137681,\n",
       "  96.62281557388363,\n",
       "  96.61433432803605,\n",
       "  96.61265425397357,\n",
       "  96.6104897490698,\n",
       "  96.60346576976615,\n",
       "  96.59080119669068,\n",
       "  96.58153048673964,\n",
       "  96.5753947132832,\n",
       "  96.56930245782381,\n",
       "  96.55976423878857,\n",
       "  96.55514987989042,\n",
       "  96.51927929200643,\n",
       "  96.51285351314118,\n",
       "  96.50093894133781,\n",
       "  96.48820868250377,\n",
       "  96.48820868251383,\n",
       "  96.4809993367853,\n",
       "  96.45459150582622,\n",
       "  96.43225906433953,\n",
       "  96.42578268011678,\n",
       "  96.4241480167624,\n",
       "  96.41286684920755,\n",
       "  96.40933682860243,\n",
       "  96.40925324607181,\n",
       "  96.40915579591586,\n",
       "  96.40549201024822,\n",
       "  96.40356483143654,\n",
       "  96.4028186884795,\n",
       "  96.40250190594058,\n",
       "  96.3960410471638,\n",
       "  96.39425236334148,\n",
       "  96.39407086638022,\n",
       "  96.39384217655969,\n",
       "  96.39348362245754,\n",
       "  96.38451600333944,\n",
       "  96.38445919300267,\n",
       "  96.3482564192056,\n",
       "  96.34505496619417,\n",
       "  96.33824940474227,\n",
       "  96.3283018313454,\n",
       "  96.32606693070728,\n",
       "  96.32065611149746,\n",
       "  96.29076077404217,\n",
       "  96.28609085054686,\n",
       "  96.28547361701516,\n",
       "  96.28481431926245,\n",
       "  96.27775178972304,\n",
       "  96.26164427298716,\n",
       "  96.26085992576196,\n",
       "  96.23805992589651,\n",
       "  96.23503401934177,\n",
       "  96.23227723950752,\n",
       "  96.2307347924588,\n",
       "  96.19734341418508,\n",
       "  96.19672251772653,\n",
       "  96.19640159998377,\n",
       "  96.18562197015585,\n",
       "  96.18532439120108,\n",
       "  96.1701320783128,\n",
       "  96.13505495739768,\n",
       "  96.13505439113416,\n",
       "  96.13215892627208,\n",
       "  96.13148816675667,\n",
       "  96.12603886000075,\n",
       "  96.11156633736238,\n",
       "  96.11008331722509,\n",
       "  96.1048301922281,\n",
       "  96.06733011803655,\n",
       "  96.06331890289557,\n",
       "  96.05930257875909,\n",
       "  96.05911097084146,\n",
       "  96.05851720724414,\n",
       "  96.04896745935366,\n",
       "  96.04879069589137,\n",
       "  96.04862445589805,\n",
       "  96.04120754339971,\n",
       "  96.01060835802804,\n",
       "  96.00286890230757,\n",
       "  96.00252868162589,\n",
       "  95.99986369419368,\n",
       "  95.9676356342008,\n",
       "  95.96270895690516,\n",
       "  95.96085909416699,\n",
       "  95.95264980089264,\n",
       "  95.93774323418604,\n",
       "  95.93488525089352,\n",
       "  95.92510896756947,\n",
       "  95.9251068821664,\n",
       "  95.91315857277861,\n",
       "  95.90763600670815,\n",
       "  95.90762741525846,\n",
       "  95.89411531459432,\n",
       "  95.89304841559421,\n",
       "  95.8917027956326,\n",
       "  95.86161218635128,\n",
       "  95.86095381635575,\n",
       "  95.84952032069758,\n",
       "  95.83123426048314,\n",
       "  95.83056551984474,\n",
       "  95.8295136098067,\n",
       "  95.82912534210618,\n",
       "  95.82890613037827,\n",
       "  95.82873715258619,\n",
       "  95.8158302504752,\n",
       "  95.81111864739886,\n",
       "  95.79036413731663,\n",
       "  95.75763385154168,\n",
       "  95.73077979823893,\n",
       "  95.72305987861897,\n",
       "  95.70358223146188,\n",
       "  95.69630619689255,\n",
       "  95.66346038877788,\n",
       "  95.6626533376032,\n",
       "  95.66264928115933,\n",
       "  95.66077112957214,\n",
       "  95.6314757458807,\n",
       "  95.63125905805293,\n",
       "  95.63063775627987,\n",
       "  95.62996629373662,\n",
       "  95.60018104221741,\n",
       "  95.59999689166096,\n",
       "  95.59168107610712,\n",
       "  95.59010622169035,\n",
       "  95.58904789330009,\n",
       "  95.58489756838114,\n",
       "  95.57377660448519,\n",
       "  95.57243413957157,\n",
       "  95.54612672222568,\n",
       "  95.53710767999466,\n",
       "  95.53706584441696,\n",
       "  95.5286202982194,\n",
       "  95.5001954468094,\n",
       "  95.48981989604799,\n",
       "  95.47668421138007,\n",
       "  95.47295965380495,\n",
       "  95.4705951095053,\n",
       "  95.43965535122591,\n",
       "  95.43898805639462,\n",
       "  95.4314019864039,\n",
       "  95.4288556920377,\n",
       "  95.42266204529605,\n",
       "  95.41308140359749,\n",
       "  95.4023710066522,\n",
       "  95.38837641669049,\n",
       "  95.38226633814725,\n",
       "  95.35575138652622,\n",
       "  95.32024081006747,\n",
       "  95.29252737126956,\n",
       "  95.29252380799494,\n",
       "  95.28637587190198,\n",
       "  95.27677254778375,\n",
       "  95.2737558344094,\n",
       "  95.26460894622073,\n",
       "  95.23643644936308,\n",
       "  95.23121438926877,\n",
       "  95.22790189302016,\n",
       "  95.22589109571388,\n",
       "  95.22280266504282,\n",
       "  95.22075512338004,\n",
       "  95.21947552713827,\n",
       "  95.21111764146038,\n",
       "  95.18162948749551,\n",
       "  95.17939216763052,\n",
       "  95.17924497874935,\n",
       "  95.16683512858118,\n",
       "  95.16449277742458,\n",
       "  95.15677605071141,\n",
       "  95.12719288673767,\n",
       "  95.12694807816251,\n",
       "  95.12650302635717,\n",
       "  95.12270042756778,\n",
       "  95.09968286507387,\n",
       "  95.0996285854372,\n",
       "  95.08815649448576,\n",
       "  95.08387564240175,\n",
       "  95.06825681322859,\n",
       "  95.05915676223886,\n",
       "  95.05846481007667,\n",
       "  95.03806698147639,\n",
       "  95.0260434040468,\n",
       "  95.02546565995574,\n",
       "  95.01946996490713,\n",
       "  94.99313233971196,\n",
       "  94.99252407261142,\n",
       "  94.98896868239164,\n",
       "  94.98524866616343,\n",
       "  94.96799181758317,\n",
       "  94.94723205463913,\n",
       "  94.93164943686376,\n",
       "  94.93011094505904,\n",
       "  94.89958131496914,\n",
       "  94.89877640969603,\n",
       "  94.87963503167079,\n",
       "  94.87568630009125,\n",
       "  94.86649302897095,\n",
       "  94.86606287229415,\n",
       "  94.85899683330625,\n",
       "  94.85538456275899,\n",
       "  94.84063413966449,\n",
       "  94.84018999808251,\n",
       "  94.83047820081732,\n",
       "  94.82901080574365,\n",
       "  94.82899678664887,\n",
       "  94.82602394202776,\n",
       "  94.82043500978548,\n",
       "  94.80524647385468,\n",
       "  94.80520834772233,\n",
       "  94.77207086016946,\n",
       "  94.75723549054376,\n",
       "  94.75672041693387,\n",
       "  94.72770657735944,\n",
       "  94.72722960157103,\n",
       "  94.69715127889039,\n",
       "  94.69690021547333,\n",
       "  94.69379533828501,\n",
       "  94.68922438095947,\n",
       "  94.68366253080578,\n",
       "  94.67617260223668,\n",
       "  94.6519496811833,\n",
       "  94.65178449241394,\n",
       "  94.64970768569393,\n",
       "  94.64958349188974,\n",
       "  94.64957951094608,\n",
       "  94.63801399314987,\n",
       "  94.6340176025691,\n",
       "  94.63167060321756,\n",
       "  94.61245431201215,\n",
       "  94.59649927932477,\n",
       "  94.59640317355657,\n",
       "  94.59583016752799,\n",
       "  94.57504280761589,\n",
       "  94.5725265870019,\n",
       "  94.57198604189438,\n",
       "  94.56324970857338,\n",
       "  94.54428515435964,\n",
       "  94.54313924909866,\n",
       "  94.53887669292297,\n",
       "  94.53508609841182,\n",
       "  94.50058505054622,\n",
       "  94.49630593140277,\n",
       "  94.49620347650452,\n",
       "  94.49272047430193,\n",
       "  94.4826802782697,\n",
       "  94.47318935341018,\n",
       "  94.44712597001865,\n",
       "  94.4380025255204,\n",
       "  94.43581165819262,\n",
       "  94.40468031337616,\n",
       "  94.39456875362418,\n",
       "  94.3848860633525,\n",
       "  94.3837541927259,\n",
       "  94.37951980797575,\n",
       "  94.36890861597993,\n",
       "  94.36071637886619,\n",
       "  94.35959972299419,\n",
       "  94.358306780293,\n",
       "  94.34901594408325,\n",
       "  94.3455437033227,\n",
       "  94.34149726050711,\n",
       "  94.34119747017769,\n",
       "  94.34044395731006,\n",
       "  94.3187789916565,\n",
       "  94.317599385062,\n",
       "  94.3023578143228,\n",
       "  94.30228484486959,\n",
       "  94.29737779496811,\n",
       "  94.29472803165585,\n",
       "  94.29471834476762,\n",
       "  94.29465082582962,\n",
       "  94.27718497998373,\n",
       "  94.26578178563531,\n",
       "  94.26341531669898,\n",
       "  94.23837901126538,\n",
       "  94.23493181288437,\n",
       "  94.23238709218842,\n",
       "  94.21664348755826,\n",
       "  94.21241414559276,\n",
       "  94.2097307461135,\n",
       "  94.19696792767542,\n",
       "  94.16535879948293,\n",
       "  94.15913563848329,\n",
       "  94.15154073398573,\n",
       "  94.13617647929607,\n",
       "  94.12170840520625,\n",
       "  94.11583642644534,\n",
       "  94.11258067064078,\n",
       "  94.08368835815465,\n",
       "  94.08354157409838,\n",
       "  94.05030127433015,\n",
       "  94.02944028100022,\n",
       "  94.02943112856923,\n",
       "  94.01632637471246,\n",
       "  94.01310749535352,\n",
       "  93.9920417002337,\n",
       "  93.95912535856624,\n",
       "  93.95488117013052,\n",
       "  93.94257503289847,\n",
       "  93.93359763412154,\n",
       "  93.89712299007763,\n",
       "  93.89694427071842,\n",
       "  93.88507647711887,\n",
       "  93.883697663925,\n",
       "  93.87899548931337,\n",
       "  93.85104085421553,\n",
       "  93.84000416736276,\n",
       "  93.83618160700554,\n",
       "  93.82869470407282,\n",
       "  93.80908892698113,\n",
       "  93.78546134213641,\n",
       "  93.77034564541665,\n",
       "  93.7563264688137,\n",
       "  93.74788876475358,\n",
       "  93.73857461588238,\n",
       "  93.72383565779685,\n",
       "  93.72047897700014,\n",
       "  93.71053204996441,\n",
       "  93.70189198033998,\n",
       "  93.68714575972491,\n",
       "  93.68714137358515,\n",
       "  93.66571803063565,\n",
       "  93.62872459862982,\n",
       "  93.62706416104216,\n",
       "  93.61606749053922,\n",
       "  93.61600230110466,\n",
       "  93.60255668630778,\n",
       "  93.57650875180789,\n",
       "  93.55862294817547,\n",
       "  93.5585820175813,\n",
       "  93.52724623089043,\n",
       "  93.52720047279874,\n",
       "  93.52395003756234,\n",
       "  93.49386435301454,\n",
       "  93.49335719575213,\n",
       "  93.49322727200969,\n",
       "  93.4891203610697,\n",
       "  93.48599086120892,\n",
       "  93.45102245397533,\n",
       "  93.45047978850077,\n",
       "  93.42523668830117,\n",
       "  93.41707686970929,\n",
       "  93.41544726607361,\n",
       "  93.41439129452536,\n",
       "  93.41320081408276,\n",
       "  93.40564107729375,\n",
       "  93.40487579043089,\n",
       "  93.38945105699729,\n",
       "  93.36828541236284,\n",
       "  93.36816729603925,\n",
       "  93.35655865157389,\n",
       "  93.35042163080155,\n",
       "  93.35040849519405,\n",
       "  93.32738439573536,\n",
       "  93.32181305325172,\n",
       "  93.30058490524509,\n",
       "  93.28378205127214,\n",
       "  93.25213532570292,\n",
       "  93.24558599970982,\n",
       "  93.22798781176124,\n",
       "  93.22792495664719,\n",
       "  93.20942543131652,\n",
       "  93.20160717632085,\n",
       "  93.17191622408883,\n",
       "  93.15262069515558,\n",
       "  93.15244461629256,\n",
       "  93.1488522343726,\n",
       "  93.12294691602101,\n",
       "  93.08391659402125,\n",
       "  93.07982919532381,\n",
       "  93.07556138285555,\n",
       "  93.07047060490794,\n",
       "  93.07019904611073,\n",
       "  93.06304110131784,\n",
       "  93.05883470316219,\n",
       "  93.05834693301796,\n",
       "  93.05833612185594,\n",
       "  93.05179473057689,\n",
       "  93.03373860562053,\n",
       "  93.02645901570432,\n",
       "  93.02350810362626,\n",
       "  93.00425547675712,\n",
       "  93.00258017735068,\n",
       "  93.00187070172758,\n",
       "  93.00146793665631,\n",
       "  92.97209273148458,\n",
       "  92.97114564831821,\n",
       "  92.95066682196746,\n",
       "  92.95055224884423,\n",
       "  92.93299325653257,\n",
       "  92.91553137555886,\n",
       "  92.8982106375353,\n",
       "  92.87357538357492,\n",
       "  92.86422169717018,\n",
       "  92.86074210764596,\n",
       "  92.85891436440644,\n",
       "  92.84189823015986,\n",
       "  92.82969237969756,\n",
       "  92.82879877836943,\n",
       "  92.81216510243677,\n",
       "  92.81046243616646,\n",
       "  92.80065099429112,\n",
       "  92.80040672433758,\n",
       "  92.78465981913055,\n",
       "  92.78454244984046,\n",
       "  92.75850887647829,\n",
       "  92.72420066580368,\n",
       "  92.70749391939732,\n",
       "  92.68764955031172,\n",
       "  92.68627273571362,\n",
       "  92.68137826250157,\n",
       "  92.65047258418306,\n",
       "  92.65042287798373,\n",
       "  92.64818646538201,\n",
       "  92.64809339567518,\n",
       "  92.64021617238006,\n",
       "  92.6399433036613,\n",
       "  92.62933788263445,\n",
       "  92.60408887141799,\n",
       "  92.60392991936894,\n",
       "  92.5902818377175,\n",
       "  92.57889980879136,\n",
       "  92.57885604860441],\n",
       " [96.39626797477689,\n",
       "  96.38221839071842,\n",
       "  96.37515741962454,\n",
       "  96.37187337760191,\n",
       "  96.36646368324489,\n",
       "  96.33676610261928,\n",
       "  96.33675143666576,\n",
       "  96.32221278299689,\n",
       "  96.32076280669087,\n",
       "  96.32072791649937,\n",
       "  96.29573599916878,\n",
       "  96.29511488486385,\n",
       "  96.29259754826934,\n",
       "  96.29259415749937,\n",
       "  96.29201035172508,\n",
       "  96.29132642859588,\n",
       "  96.26346043925616,\n",
       "  96.24590866012795,\n",
       "  96.24588860112493,\n",
       "  96.2454364056307,\n",
       "  96.2396222137902,\n",
       "  96.23945932024891,\n",
       "  96.22396299568143,\n",
       "  96.20849909287826,\n",
       "  96.18950922058613,\n",
       "  96.17604271007791,\n",
       "  96.17585438574986,\n",
       "  96.17236033424051,\n",
       "  96.16985206857349,\n",
       "  96.15126460870246,\n",
       "  96.14449111156154,\n",
       "  96.14435036120307,\n",
       "  96.13814124892338,\n",
       "  96.13612616103246,\n",
       "  96.1068502119702,\n",
       "  96.10668070607788,\n",
       "  96.1063063736346,\n",
       "  96.10091329356861,\n",
       "  96.09496693733695,\n",
       "  96.0733279754562,\n",
       "  96.06756456658802,\n",
       "  96.0514827734382,\n",
       "  96.05114184405441,\n",
       "  96.03105678903756,\n",
       "  96.03045416982366,\n",
       "  96.02962792116134,\n",
       "  96.01185261054464,\n",
       "  96.009757116102,\n",
       "  95.984493128225,\n",
       "  95.98275838319282,\n",
       "  95.97138256048714,\n",
       "  95.95532210433237,\n",
       "  95.95222464691159,\n",
       "  95.94892064094827,\n",
       "  95.93527302820306,\n",
       "  95.9311566080718,\n",
       "  95.91807009860335,\n",
       "  95.90000843022746,\n",
       "  95.89808168922572,\n",
       "  95.87378182442932,\n",
       "  95.845243301266,\n",
       "  95.84273200639888,\n",
       "  95.8213158218675,\n",
       "  95.80689373761004,\n",
       "  95.78833857907267,\n",
       "  95.78799338660167,\n",
       "  95.77434222471074,\n",
       "  95.766596559216,\n",
       "  95.76129739182144,\n",
       "  95.75473741078895,\n",
       "  95.75346008466855,\n",
       "  95.75264328767969,\n",
       "  95.74900744503461,\n",
       "  95.72574676780442,\n",
       "  95.72282906823051,\n",
       "  95.71271994052799,\n",
       "  95.71213873444728,\n",
       "  95.71149353971624,\n",
       "  95.70598525384608,\n",
       "  95.69802761906632,\n",
       "  95.69574318341047,\n",
       "  95.67996771874097,\n",
       "  95.66670008157442,\n",
       "  95.66613492809692,\n",
       "  95.66108122596236,\n",
       "  95.65340365103813,\n",
       "  95.65286914236881,\n",
       "  95.65223857566016,\n",
       "  95.6519786848204,\n",
       "  95.62136986741282,\n",
       "  95.61169270738061,\n",
       "  95.60695228695546,\n",
       "  95.59174497456661,\n",
       "  95.5689788910126,\n",
       "  95.55916557113191,\n",
       "  95.52898823061648,\n",
       "  95.5124509455117,\n",
       "  95.49425905281056,\n",
       "  95.4743994800026,\n",
       "  95.47428681719649,\n",
       "  95.46273979499381,\n",
       "  95.44471935073557,\n",
       "  95.44463793355887,\n",
       "  95.44223962613385,\n",
       "  95.43479562318774,\n",
       "  95.43474018431263,\n",
       "  95.43420997286871,\n",
       "  95.43138957709276,\n",
       "  95.39608783678865,\n",
       "  95.39519730875212,\n",
       "  95.3844439150772,\n",
       "  95.38148049964144,\n",
       "  95.3800352674868,\n",
       "  95.36090859253767,\n",
       "  95.35794453288817,\n",
       "  95.35762297742642,\n",
       "  95.35053818249321,\n",
       "  95.33661702692471,\n",
       "  95.30326504190141,\n",
       "  95.29601257139461,\n",
       "  95.29388190750143,\n",
       "  95.2910507391919,\n",
       "  95.2816357932534,\n",
       "  95.28116797528774,\n",
       "  95.26191485821586,\n",
       "  95.26188493372216,\n",
       "  95.25650342442873,\n",
       "  95.23681894567636,\n",
       "  95.23625829322572,\n",
       "  95.23236531466549,\n",
       "  95.22209108962417,\n",
       "  95.22207785672435,\n",
       "  95.20123427830163,\n",
       "  95.19437155969158,\n",
       "  95.16199592852595,\n",
       "  95.16166126180742,\n",
       "  95.14886882643601,\n",
       "  95.13987539091183,\n",
       "  95.12119265021835,\n",
       "  95.11867175777553,\n",
       "  95.09577060369392,\n",
       "  95.0885212524173,\n",
       "  95.08394430393328,\n",
       "  95.047230853577,\n",
       "  95.04630800700588,\n",
       "  95.04238830247802,\n",
       "  95.04228756550742,\n",
       "  95.04112238317319,\n",
       "  95.04104510340554,\n",
       "  95.03779348049474,\n",
       "  95.02069655324901,\n",
       "  94.99448607547711,\n",
       "  94.9922611845481,\n",
       "  94.99193040670673,\n",
       "  94.98213545490526,\n",
       "  94.96392131364924,\n",
       "  94.96193771780518,\n",
       "  94.95978275274021,\n",
       "  94.93654713062185,\n",
       "  94.93453882086627,\n",
       "  94.9345387620209,\n",
       "  94.93426329951174,\n",
       "  94.91907454699894,\n",
       "  94.90126763164048,\n",
       "  94.89182941708981,\n",
       "  94.86673660182127,\n",
       "  94.85625849205724,\n",
       "  94.82100489270937,\n",
       "  94.82019717660947,\n",
       "  94.8014188774928,\n",
       "  94.79819444655342,\n",
       "  94.79774105349546,\n",
       "  94.76803799507073,\n",
       "  94.76594814635247,\n",
       "  94.73500359042309,\n",
       "  94.73272310286501,\n",
       "  94.73154288110615,\n",
       "  94.69895348053866,\n",
       "  94.69261532688293,\n",
       "  94.67494953402655,\n",
       "  94.65610797584021,\n",
       "  94.65469884119965,\n",
       "  94.64833255684029,\n",
       "  94.64496071236177,\n",
       "  94.64264468735473,\n",
       "  94.63847510114516,\n",
       "  94.63841898205264,\n",
       "  94.63814715400896,\n",
       "  94.63797912241301,\n",
       "  94.63350704058388,\n",
       "  94.60236264217555,\n",
       "  94.59146067217829,\n",
       "  94.57735287790578,\n",
       "  94.55373365369407,\n",
       "  94.54562254116645,\n",
       "  94.54372136514382,\n",
       "  94.54361414193443,\n",
       "  94.53909432233367,\n",
       "  94.53644961087694,\n",
       "  94.53245254917798,\n",
       "  94.53083801078117,\n",
       "  94.52378799159328,\n",
       "  94.50694847648708,\n",
       "  94.50442331837536,\n",
       "  94.50302277536646,\n",
       "  94.50300642743208,\n",
       "  94.50138184582559,\n",
       "  94.49961938113965,\n",
       "  94.49900830097663,\n",
       "  94.48937895737811,\n",
       "  94.48906665993229,\n",
       "  94.48894659062316,\n",
       "  94.48877299820933,\n",
       "  94.4887446744429,\n",
       "  94.47810997432336,\n",
       "  94.45326857764566,\n",
       "  94.44090975956576,\n",
       "  94.42739566963888,\n",
       "  94.42643142343474,\n",
       "  94.42366021779604,\n",
       "  94.42049226944872,\n",
       "  94.41732698863495,\n",
       "  94.40432515294637,\n",
       "  94.40309444180113,\n",
       "  94.39427459496277,\n",
       "  94.39278308284372,\n",
       "  94.38343056730409,\n",
       "  94.37709340406622,\n",
       "  94.37705354448477,\n",
       "  94.37703849975394,\n",
       "  94.35508534444803,\n",
       "  94.35405098411977,\n",
       "  94.3379969793789,\n",
       "  94.33066695011223,\n",
       "  94.33065441930547,\n",
       "  94.32909641838216,\n",
       "  94.32300455015736,\n",
       "  94.32047087094516,\n",
       "  94.31943441841798,\n",
       "  94.31937786153102,\n",
       "  94.3064331702842,\n",
       "  94.28490763845144,\n",
       "  94.2622355164897,\n",
       "  94.26023644080836,\n",
       "  94.24749823725821,\n",
       "  94.2364811911977,\n",
       "  94.22785234276213,\n",
       "  94.21107483243063,\n",
       "  94.21083671159242,\n",
       "  94.2023868703825,\n",
       "  94.19935136602719,\n",
       "  94.19882995106519,\n",
       "  94.19173411645667,\n",
       "  94.1846717681318,\n",
       "  94.17190390013319,\n",
       "  94.16205266672672,\n",
       "  94.14921170317403,\n",
       "  94.12797449420205,\n",
       "  94.11689821758851,\n",
       "  94.09072108513467,\n",
       "  94.08491452292478,\n",
       "  94.0844744738333,\n",
       "  94.08151788432212,\n",
       "  94.08151772268627,\n",
       "  94.05664616522367,\n",
       "  94.05650283946888,\n",
       "  94.04624122594066,\n",
       "  94.04080242520752,\n",
       "  94.03748874796408,\n",
       "  94.02115926929955,\n",
       "  94.00291687306182,\n",
       "  94.00201242951533,\n",
       "  93.99219678509886,\n",
       "  93.9892724133745,\n",
       "  93.97443810557168,\n",
       "  93.97443068564235,\n",
       "  93.97226993021226,\n",
       "  93.95501126659171,\n",
       "  93.95157723276807,\n",
       "  93.9515692999031,\n",
       "  93.91917147923051,\n",
       "  93.91916641302542,\n",
       "  93.89947955715758,\n",
       "  93.89696900997961,\n",
       "  93.87443337013418,\n",
       "  93.85931653572541,\n",
       "  93.85841497866541,\n",
       "  93.84832562946984,\n",
       "  93.83404064373562,\n",
       "  93.80507565200844,\n",
       "  93.78538510571867,\n",
       "  93.78397575055628,\n",
       "  93.76843521666946,\n",
       "  93.76475909124986,\n",
       "  93.76136401354374,\n",
       "  93.72773441846664,\n",
       "  93.70008534755061,\n",
       "  93.69872876752808,\n",
       "  93.68794419072007,\n",
       "  93.68385390597555,\n",
       "  93.67531267103011,\n",
       "  93.66505534152631,\n",
       "  93.6646785099592,\n",
       "  93.6634368534,\n",
       "  93.66225496178791,\n",
       "  93.66224157910791,\n",
       "  93.66024968883559,\n",
       "  93.63503890035686,\n",
       "  93.60397919782012,\n",
       "  93.5817045064389,\n",
       "  93.55993224907303,\n",
       "  93.54343848237863,\n",
       "  93.54342298775711,\n",
       "  93.5110306576945,\n",
       "  93.49617050604176,\n",
       "  93.47900163351868,\n",
       "  93.47875369516223,\n",
       "  93.47872059855064,\n",
       "  93.45553648548005,\n",
       "  93.45383964704246,\n",
       "  93.4503746166953,\n",
       "  93.44113852517182,\n",
       "  93.42369792867069,\n",
       "  93.41863617499808,\n",
       "  93.41506240731981,\n",
       "  93.41463441929858,\n",
       "  93.41424545218361,\n",
       "  93.38956815404582,\n",
       "  93.37893960529304,\n",
       "  93.3784767493812,\n",
       "  93.3732917908926,\n",
       "  93.37117601695768,\n",
       "  93.34149646309545,\n",
       "  93.30637492146455,\n",
       "  93.29342585488799,\n",
       "  93.2924090831776,\n",
       "  93.27043710607444,\n",
       "  93.26922160982568,\n",
       "  93.23721165289854,\n",
       "  93.23497506987876,\n",
       "  93.23399028527825,\n",
       "  93.21378748096565,\n",
       "  93.20382082677537,\n",
       "  93.19183409443713,\n",
       "  93.19178825183178,\n",
       "  93.19019414494257,\n",
       "  93.18855241960262,\n",
       "  93.18794963884466,\n",
       "  93.18680469515715,\n",
       "  93.18561932396985,\n",
       "  93.18428287938721,\n",
       "  93.18422772771447,\n",
       "  93.17700857366479,\n",
       "  93.1649374847677,\n",
       "  93.15130238223324,\n",
       "  93.15083487549393,\n",
       "  93.12282839877756,\n",
       "  93.11690198265197,\n",
       "  93.10091971799875,\n",
       "  93.09850927441482,\n",
       "  93.0824160724241,\n",
       "  93.06556438395677,\n",
       "  93.05541449881893,\n",
       "  93.05520723625582,\n",
       "  93.05165748044433,\n",
       "  93.0448727579117,\n",
       "  93.03314391709839,\n",
       "  93.03231232013304,\n",
       "  93.029417980382,\n",
       "  93.00092831408045,\n",
       "  92.99142502615913,\n",
       "  92.97838204498026,\n",
       "  92.97748565181506,\n",
       "  92.97461502453048,\n",
       "  92.97450829939284,\n",
       "  92.96594923253434,\n",
       "  92.96033229718097,\n",
       "  92.93430589384332,\n",
       "  92.93192261740741,\n",
       "  92.931643956292,\n",
       "  92.91905537753293,\n",
       "  92.88539727532917,\n",
       "  92.85591555685012,\n",
       "  92.85589362975684,\n",
       "  92.85163396117815,\n",
       "  92.82792239588667,\n",
       "  92.8278690512673,\n",
       "  92.82051580848626,\n",
       "  92.81941227180111,\n",
       "  92.80771829973173,\n",
       "  92.8070535507981,\n",
       "  92.77336658414119,\n",
       "  92.76411847594058,\n",
       "  92.75955624721152,\n",
       "  92.75910681147224,\n",
       "  92.7421500331966,\n",
       "  92.7372173833875,\n",
       "  92.71342252267078,\n",
       "  92.71214458916688,\n",
       "  92.71062501760017,\n",
       "  92.6939843606008,\n",
       "  92.69301596033144,\n",
       "  92.66223457059105,\n",
       "  92.64541004010783,\n",
       "  92.61658198667855,\n",
       "  92.60684336567616,\n",
       "  92.59055826775007,\n",
       "  92.575694193609,\n",
       "  92.57044553966571,\n",
       "  92.56182467266215,\n",
       "  92.54544541675985,\n",
       "  92.5386010784132,\n",
       "  92.52774415725042,\n",
       "  92.52731319632859,\n",
       "  92.52684796589105,\n",
       "  92.52615967940186,\n",
       "  92.51476031737751,\n",
       "  92.50398537509528,\n",
       "  92.49440543975504,\n",
       "  92.49100950325585,\n",
       "  92.4875050627141,\n",
       "  92.48474504849999,\n",
       "  92.47673148362405,\n",
       "  92.47627491610443,\n",
       "  92.47030675230882,\n",
       "  92.44950462677865,\n",
       "  92.44420234173108,\n",
       "  92.44087406334056,\n",
       "  92.4370103356597,\n",
       "  92.41164402961522,\n",
       "  92.38269685269125,\n",
       "  92.38197599782197,\n",
       "  92.37531290000037,\n",
       "  92.37487329678586,\n",
       "  92.35210985712122,\n",
       "  92.34437126288032,\n",
       "  92.34091154926126,\n",
       "  92.33271743210668,\n",
       "  92.32880013475348,\n",
       "  92.32394120603833,\n",
       "  92.32042468354979,\n",
       "  92.3048013731249,\n",
       "  92.30069537216545,\n",
       "  92.2841626877624,\n",
       "  92.27889996891525,\n",
       "  92.26980139942765,\n",
       "  92.26979448195776,\n",
       "  92.26977691820862,\n",
       "  92.26697063846663,\n",
       "  92.26067085702684,\n",
       "  92.22627734426192,\n",
       "  92.22101004516252,\n",
       "  92.22099048160604,\n",
       "  92.21759383056077,\n",
       "  92.19262283037742,\n",
       "  92.18609950649099,\n",
       "  92.16467511897447,\n",
       "  92.16057214451855,\n",
       "  92.15575033166559,\n",
       "  92.13806028231276,\n",
       "  92.13798603280539,\n",
       "  92.12771913997724,\n",
       "  92.12771898460917,\n",
       "  92.1157743570894,\n",
       "  92.11382625981653,\n",
       "  92.1066484317196,\n",
       "  92.10662493617362,\n",
       "  92.08760151480611,\n",
       "  92.0778264684848,\n",
       "  92.07140321960544,\n",
       "  92.0713557919687,\n",
       "  92.07063256886882,\n",
       "  92.0500231924805,\n",
       "  92.04896633208884,\n",
       "  92.03934296277109,\n",
       "  92.03599366750426,\n",
       "  92.02553689625512,\n",
       "  92.02021941167735,\n",
       "  92.00620364622617,\n",
       "  92.00600177869465,\n",
       "  91.99252536136554,\n",
       "  91.99072159308032,\n",
       "  91.98088693376967,\n",
       "  91.97284583720861,\n",
       "  91.96765753705311,\n",
       "  91.96745187484046,\n",
       "  91.95827760652944,\n",
       "  91.9479287588715,\n",
       "  91.94337992950473,\n",
       "  91.93791312644076,\n",
       "  91.92362959810674,\n",
       "  91.91042393493451,\n",
       "  91.88631370483046,\n",
       "  91.85883681361292,\n",
       "  91.85116277651163,\n",
       "  91.84998440554672,\n",
       "  91.84749445810833,\n",
       "  91.8323596084109,\n",
       "  91.80129035730914,\n",
       "  91.79806415622487],\n",
       " [91.86851848788163,\n",
       "  91.86672732241686,\n",
       "  91.86561121159984,\n",
       "  91.8483771899843,\n",
       "  91.84764041924363,\n",
       "  91.84692484252022,\n",
       "  91.82819148222517,\n",
       "  91.82234728303006,\n",
       "  91.80810219581973,\n",
       "  91.79646614091403,\n",
       "  91.77129413457125,\n",
       "  91.7693899901975,\n",
       "  91.76933673710639,\n",
       "  91.76017982793788,\n",
       "  91.74782281299953,\n",
       "  91.74725873020458,\n",
       "  91.73250780254942,\n",
       "  91.73005599798152,\n",
       "  91.72321688139311,\n",
       "  91.70991635661889,\n",
       "  91.70968244143594,\n",
       "  91.7000952825529,\n",
       "  91.67302078687348,\n",
       "  91.65566249575222,\n",
       "  91.65549573874934,\n",
       "  91.65360006527081,\n",
       "  91.65305025738975,\n",
       "  91.63338477195138,\n",
       "  91.61961850316061,\n",
       "  91.61004256926947,\n",
       "  91.57762632621045,\n",
       "  91.56074101406914,\n",
       "  91.54040144184388,\n",
       "  91.53368870430863,\n",
       "  91.53368750491184,\n",
       "  91.51703304430822,\n",
       "  91.48613815869074,\n",
       "  91.46456825798933,\n",
       "  91.46431154631041,\n",
       "  91.45367356769397,\n",
       "  91.43430988125515,\n",
       "  91.43311442027003,\n",
       "  91.43305595916576,\n",
       "  91.42324194846827,\n",
       "  91.39328104096981,\n",
       "  91.37067047187305,\n",
       "  91.3643567245139,\n",
       "  91.35580453537312,\n",
       "  91.35578511016237,\n",
       "  91.33752667333955,\n",
       "  91.33600314802747,\n",
       "  91.33463123862319,\n",
       "  91.33404358618918,\n",
       "  91.31547660691947,\n",
       "  91.3034716337735,\n",
       "  91.30347137541426,\n",
       "  91.28938893724698,\n",
       "  91.28777892176996,\n",
       "  91.25891752570097,\n",
       "  91.24562096454636,\n",
       "  91.24481859224306,\n",
       "  91.21623869667582,\n",
       "  91.2142113209765,\n",
       "  91.21373451474312,\n",
       "  91.19625160718763,\n",
       "  91.19309771540642,\n",
       "  91.17089411034246,\n",
       "  91.15402345670739,\n",
       "  91.14853602384756,\n",
       "  91.11833425998465,\n",
       "  91.11787421368042,\n",
       "  91.11724988988617,\n",
       "  91.0876241432839,\n",
       "  91.06854292432067,\n",
       "  91.06320700587308,\n",
       "  91.05570234325197,\n",
       "  91.04253726474928,\n",
       "  91.02879001989682,\n",
       "  91.01506602096921,\n",
       "  90.98760149820667,\n",
       "  90.96515041769104,\n",
       "  90.96508478293961,\n",
       "  90.96395344750208,\n",
       "  90.94679107708107,\n",
       "  90.93985351032775,\n",
       "  90.93738067395398,\n",
       "  90.91516360819234,\n",
       "  90.8853816994889,\n",
       "  90.86908325751945,\n",
       "  90.86212993276716,\n",
       "  90.83620173240845,\n",
       "  90.83354636008632,\n",
       "  90.83095915963824,\n",
       "  90.82390909809637,\n",
       "  90.82138378245224,\n",
       "  90.80604981119153,\n",
       "  90.80600529263843,\n",
       "  90.80573550116479,\n",
       "  90.79380238551978,\n",
       "  90.77567260967326,\n",
       "  90.77412221332293,\n",
       "  90.74967455706636,\n",
       "  90.72130275542254,\n",
       "  90.70696536374133,\n",
       "  90.6760035956117,\n",
       "  90.67286062294178,\n",
       "  90.67285738838174,\n",
       "  90.66141258055636,\n",
       "  90.66030474722093,\n",
       "  90.63837064244039,\n",
       "  90.61805766050192,\n",
       "  90.61805756868314,\n",
       "  90.60623924664672,\n",
       "  90.60471142846893,\n",
       "  90.6019613065719,\n",
       "  90.5920138368268,\n",
       "  90.58928346549848,\n",
       "  90.5879667643716,\n",
       "  90.58574993423045,\n",
       "  90.58573438638744,\n",
       "  90.56939642464745,\n",
       "  90.56939400118708,\n",
       "  90.56706586735639,\n",
       "  90.56702485200655,\n",
       "  90.55112264180424,\n",
       "  90.54775442870991,\n",
       "  90.54773885698107,\n",
       "  90.54773248894517,\n",
       "  90.53030051317731,\n",
       "  90.52958491826136,\n",
       "  90.52206757071146,\n",
       "  90.51599145392429,\n",
       "  90.50875796727969,\n",
       "  90.50240356124196,\n",
       "  90.49442083239578,\n",
       "  90.47891085569155,\n",
       "  90.4752084215493,\n",
       "  90.46898158037953,\n",
       "  90.44461059104671,\n",
       "  90.44232325202698,\n",
       "  90.4380465241453,\n",
       "  90.43703986620842,\n",
       "  90.42332000214336,\n",
       "  90.41054321716535,\n",
       "  90.40637225445103,\n",
       "  90.38120485578268,\n",
       "  90.35923720984509,\n",
       "  90.33498438373637,\n",
       "  90.33263622223888,\n",
       "  90.30042178587513,\n",
       "  90.28210797291337,\n",
       "  90.24967752056764,\n",
       "  90.24893063810666,\n",
       "  90.23912472251057,\n",
       "  90.2364752286515,\n",
       "  90.23457870148074,\n",
       "  90.20971690451061,\n",
       "  90.20813445302991,\n",
       "  90.19044508351038,\n",
       "  90.16317807335513,\n",
       "  90.1628160644773,\n",
       "  90.16181559022016,\n",
       "  90.16038628742515,\n",
       "  90.14172306303233,\n",
       "  90.14104928077059,\n",
       "  90.11790367949905,\n",
       "  90.11413119226832,\n",
       "  90.10414396068107,\n",
       "  90.1015305819077,\n",
       "  90.10062388899001,\n",
       "  90.09605409779645,\n",
       "  90.09362129550303,\n",
       "  90.06859946013317,\n",
       "  90.06859636776105,\n",
       "  90.06749715364487,\n",
       "  90.05719644864304,\n",
       "  90.04694135615102,\n",
       "  90.0395653604545,\n",
       "  90.0393648007909,\n",
       "  90.0384433603555,\n",
       "  90.0369892441295,\n",
       "  90.03613227594424,\n",
       "  90.03577868788459,\n",
       "  90.03573905944978,\n",
       "  90.0193538902095,\n",
       "  90.0178559413454,\n",
       "  90.00384203754481,\n",
       "  89.9972966181656,\n",
       "  89.99626413243769,\n",
       "  89.99581564970609,\n",
       "  89.99581161260095,\n",
       "  89.9579788749994,\n",
       "  89.9387749896029,\n",
       "  89.91640502597164,\n",
       "  89.89721147019942,\n",
       "  89.89549883168735,\n",
       "  89.88526808616173,\n",
       "  89.85607935085723,\n",
       "  89.8555312874629,\n",
       "  89.85547405361746,\n",
       "  89.8553292128224,\n",
       "  89.85020627023304,\n",
       "  89.83763198768304,\n",
       "  89.83149674186593,\n",
       "  89.83037350986082,\n",
       "  89.81803735185986,\n",
       "  89.80615841124194,\n",
       "  89.76875199415184,\n",
       "  89.74833448514656,\n",
       "  89.74802445095452,\n",
       "  89.72215927037176,\n",
       "  89.71665888246669,\n",
       "  89.68937801962406,\n",
       "  89.68128804318383,\n",
       "  89.66927847765946,\n",
       "  89.65943992028028,\n",
       "  89.64037175894337,\n",
       "  89.60968625993061,\n",
       "  89.6090799133692,\n",
       "  89.5965883986536,\n",
       "  89.59496810810884,\n",
       "  89.5936483021512,\n",
       "  89.57315044601167,\n",
       "  89.57314914703029,\n",
       "  89.57303119166076,\n",
       "  89.56296080336847,\n",
       "  89.54563613289935,\n",
       "  89.53956222766814,\n",
       "  89.52155295341063,\n",
       "  89.52155017722572,\n",
       "  89.49344102298625,\n",
       "  89.4931624313867,\n",
       "  89.48251093847433,\n",
       "  89.48242032809232,\n",
       "  89.45517121150627,\n",
       "  89.44141401567558,\n",
       "  89.4329035350153,\n",
       "  89.4191758484792,\n",
       "  89.41311107564451,\n",
       "  89.39142753521027,\n",
       "  89.38771853045189,\n",
       "  89.38428035965528,\n",
       "  89.38416189378857,\n",
       "  89.36934510821088,\n",
       "  89.35641915058476,\n",
       "  89.35634272964295,\n",
       "  89.35520828680127,\n",
       "  89.33306173971175,\n",
       "  89.31564450056082,\n",
       "  89.3140079565603,\n",
       "  89.30034416028772,\n",
       "  89.27947116349911,\n",
       "  89.26837661759016,\n",
       "  89.26836985878752,\n",
       "  89.26381705529887,\n",
       "  89.25362478200039,\n",
       "  89.25032250338016,\n",
       "  89.24387527754749,\n",
       "  89.23443873983815,\n",
       "  89.23035341430052,\n",
       "  89.23034119850189,\n",
       "  89.22724740046924,\n",
       "  89.18997061586248,\n",
       "  89.18991448731362,\n",
       "  89.18695574061849,\n",
       "  89.18691073221488,\n",
       "  89.18583346850528,\n",
       "  89.17787622036822,\n",
       "  89.17233163255288,\n",
       "  89.15305312370953,\n",
       "  89.15136493739887,\n",
       "  89.14872822345912,\n",
       "  89.14859905479575,\n",
       "  89.14626142098297,\n",
       "  89.11774465477787,\n",
       "  89.11602169840091,\n",
       "  89.10807658091059,\n",
       "  89.10717561202186,\n",
       "  89.0793354898946,\n",
       "  89.05129400781769,\n",
       "  89.0466493600234,\n",
       "  89.04418035667423,\n",
       "  89.04394829873515,\n",
       "  89.03358270710241,\n",
       "  89.03310282399852,\n",
       "  89.03183257951783,\n",
       "  89.03175957648591,\n",
       "  89.0316896553039,\n",
       "  89.02234000891649,\n",
       "  89.01327664619905,\n",
       "  88.9932246677163,\n",
       "  88.97659323632942,\n",
       "  88.96099514092484,\n",
       "  88.94922215071195,\n",
       "  88.94880193740654,\n",
       "  88.94146019063312,\n",
       "  88.91574958244931,\n",
       "  88.91410184254032,\n",
       "  88.91397517033437,\n",
       "  88.91062515346714,\n",
       "  88.90540841306954,\n",
       "  88.88489516655072,\n",
       "  88.87960292512707,\n",
       "  88.85670378017177,\n",
       "  88.85524985755032,\n",
       "  88.84200875144607,\n",
       "  88.8391975098345,\n",
       "  88.83709035722822,\n",
       "  88.82247605391862,\n",
       "  88.80557004156346,\n",
       "  88.80538063567826,\n",
       "  88.80224022782764,\n",
       "  88.77135940266062,\n",
       "  88.76582716745712,\n",
       "  88.76512492030477,\n",
       "  88.73818905184989,\n",
       "  88.73647910221058,\n",
       "  88.73165037220178,\n",
       "  88.71045574555491,\n",
       "  88.69617720408553,\n",
       "  88.67150115448692,\n",
       "  88.65331690149975,\n",
       "  88.65329437179837,\n",
       "  88.65133259680499,\n",
       "  88.65002065263013,\n",
       "  88.64027959120591,\n",
       "  88.63094849301869,\n",
       "  88.62993057778344,\n",
       "  88.62929153036296,\n",
       "  88.62928772639367,\n",
       "  88.62786380199287,\n",
       "  88.61522319985632,\n",
       "  88.58062473195119,\n",
       "  88.57911130072567,\n",
       "  88.57907342768758,\n",
       "  88.57879749651099,\n",
       "  88.54454548710234,\n",
       "  88.52446531424947,\n",
       "  88.50800335422852,\n",
       "  88.50152923975247,\n",
       "  88.50062939973796,\n",
       "  88.4994513633694,\n",
       "  88.4927642878826,\n",
       "  88.48410568998084,\n",
       "  88.47972908191632,\n",
       "  88.44406593586025,\n",
       "  88.44403934213543,\n",
       "  88.43421821556989,\n",
       "  88.43369771451282,\n",
       "  88.39732893109044,\n",
       "  88.38484357663228,\n",
       "  88.36289764772705,\n",
       "  88.34788075253397,\n",
       "  88.34764479389408,\n",
       "  88.34323417369895,\n",
       "  88.34316237357893,\n",
       "  88.32750822270218,\n",
       "  88.32577734337703,\n",
       "  88.30334725719952,\n",
       "  88.29907323854201,\n",
       "  88.29821764520966,\n",
       "  88.29821708863058,\n",
       "  88.27117180103161,\n",
       "  88.26361565595184,\n",
       "  88.25943233423415,\n",
       "  88.25943233333896,\n",
       "  88.25828041383102,\n",
       "  88.25569346055487,\n",
       "  88.25253494799495,\n",
       "  88.25103541502335,\n",
       "  88.2495502851391,\n",
       "  88.21914810803219,\n",
       "  88.21647479610643,\n",
       "  88.19580237217099,\n",
       "  88.19423313099038,\n",
       "  88.18314787854905,\n",
       "  88.18289452539472,\n",
       "  88.18127480938318,\n",
       "  88.18118995803209,\n",
       "  88.16577692564093,\n",
       "  88.15523851118645,\n",
       "  88.13312315358172,\n",
       "  88.11303705414349,\n",
       "  88.07937029772458,\n",
       "  88.07927268453602,\n",
       "  88.06888067156375,\n",
       "  88.06817632146785,\n",
       "  88.06269011595913,\n",
       "  88.06192204335088,\n",
       "  88.0619176238711,\n",
       "  88.06176711798079,\n",
       "  88.05440984047777,\n",
       "  88.05411949494673,\n",
       "  88.04121866193319,\n",
       "  88.03312843585412,\n",
       "  88.03312315166451,\n",
       "  88.03301816385446,\n",
       "  88.02694260797148,\n",
       "  88.02544247901277,\n",
       "  88.0121525383059,\n",
       "  87.99781917791566,\n",
       "  87.99065947326851,\n",
       "  87.9672605560695,\n",
       "  87.95930828033856,\n",
       "  87.94896303453683,\n",
       "  87.94446256026498,\n",
       "  87.9444617740234,\n",
       "  87.94121960896152,\n",
       "  87.92005112781912,\n",
       "  87.91992355304143,\n",
       "  87.90573366782134,\n",
       "  87.90319963949533,\n",
       "  87.8983881201388,\n",
       "  87.89805226833329,\n",
       "  87.89125039666484,\n",
       "  87.89108959397824,\n",
       "  87.86802451632289,\n",
       "  87.8653905661902,\n",
       "  87.86070724233988,\n",
       "  87.85827373137855,\n",
       "  87.84353175719839,\n",
       "  87.84193515544862,\n",
       "  87.83906799608265,\n",
       "  87.83236697963626,\n",
       "  87.80806241344872,\n",
       "  87.79452753142415,\n",
       "  87.78736048745623,\n",
       "  87.786035389793,\n",
       "  87.76010421453529,\n",
       "  87.75940775209772,\n",
       "  87.75851154640492,\n",
       "  87.75792628352906,\n",
       "  87.73646030813666,\n",
       "  87.72388247788182,\n",
       "  87.72344785667585,\n",
       "  87.72184403579676,\n",
       "  87.70863655303245,\n",
       "  87.70859407710128,\n",
       "  87.70808105097407,\n",
       "  87.70126465637874,\n",
       "  87.68795976539067,\n",
       "  87.67491959526279,\n",
       "  87.65460580451251,\n",
       "  87.61789955083876,\n",
       "  87.59379664600246,\n",
       "  87.59058803618578,\n",
       "  87.5875967481575,\n",
       "  87.58558427020043,\n",
       "  87.58336166788912,\n",
       "  87.57934954535095,\n",
       "  87.56692831680066,\n",
       "  87.56144846314906,\n",
       "  87.53409685552612,\n",
       "  87.51130768860996,\n",
       "  87.50435442694089,\n",
       "  87.50238809692684,\n",
       "  87.4868358117231,\n",
       "  87.48097722353081,\n",
       "  87.48074798414075,\n",
       "  87.47659989526007,\n",
       "  87.47281920712572,\n",
       "  87.47281920598395,\n",
       "  87.46216336634637,\n",
       "  87.45221302944303,\n",
       "  87.43350900450531,\n",
       "  87.4254314297753,\n",
       "  87.42510296651204,\n",
       "  87.42248749207462,\n",
       "  87.4054131486668,\n",
       "  87.39995037173225,\n",
       "  87.39139891031085,\n",
       "  87.36338789864783,\n",
       "  87.36318167551383,\n",
       "  87.3371130385613,\n",
       "  87.30683348158021,\n",
       "  87.29342078432165,\n",
       "  87.27964519645032,\n",
       "  87.276558612216,\n",
       "  87.25574587766405,\n",
       "  87.23918413726703,\n",
       "  87.23849689168125,\n",
       "  87.20678197716447,\n",
       "  87.19918665244533,\n",
       "  87.1849945841301,\n",
       "  87.15441477049453,\n",
       "  87.12933567495533,\n",
       "  87.12933549122425,\n",
       "  87.1252965531835,\n",
       "  87.12281691582508,\n",
       "  87.12043169842254,\n",
       "  87.11883887802328,\n",
       "  87.11852953637232,\n",
       "  87.10390392870103,\n",
       "  87.10129605304122,\n",
       "  87.08942073956487,\n",
       "  87.082780664834,\n",
       "  87.06354481906585,\n",
       "  87.0511592957572,\n",
       "  87.04964523678896,\n",
       "  87.04901195180038],\n",
       " [96.52862269223785,\n",
       "  96.52264860648711,\n",
       "  96.5170157961622,\n",
       "  96.50415824923016,\n",
       "  96.49305954671783,\n",
       "  96.49142971319205,\n",
       "  96.473326887208,\n",
       "  96.45713994245222,\n",
       "  96.44575582146282,\n",
       "  96.42554924509761,\n",
       "  96.41816149918112,\n",
       "  96.41570731975938,\n",
       "  96.40893791681299,\n",
       "  96.39687604174784,\n",
       "  96.37322983097397,\n",
       "  96.36484483031711,\n",
       "  96.36451781705102,\n",
       "  96.359147298608,\n",
       "  96.3550703761198,\n",
       "  96.35420154118923,\n",
       "  96.33989911828172,\n",
       "  96.31995729101283,\n",
       "  96.31371250512055,\n",
       "  96.2820510382922,\n",
       "  96.27263171658811,\n",
       "  96.26899603063781,\n",
       "  96.24792339281335,\n",
       "  96.24580093674149,\n",
       "  96.216202425264,\n",
       "  96.21405580072883,\n",
       "  96.19719872200776,\n",
       "  96.19687788347812,\n",
       "  96.1844370774933,\n",
       "  96.17250140418943,\n",
       "  96.1590716001389,\n",
       "  96.14272315263848,\n",
       "  96.12342541511923,\n",
       "  96.12311040611262,\n",
       "  96.09825317769491,\n",
       "  96.09116776712325,\n",
       "  96.09033362989032,\n",
       "  96.08248497128683,\n",
       "  96.07945467733843,\n",
       "  96.07637295681869,\n",
       "  96.05772414329496,\n",
       "  96.05601783579279,\n",
       "  96.04899251178135,\n",
       "  96.04325382623993,\n",
       "  96.0361289778672,\n",
       "  96.01944895655824,\n",
       "  96.01549528502134,\n",
       "  96.01333766538085,\n",
       "  96.00490226237356,\n",
       "  96.00347893171205,\n",
       "  96.0014571254007,\n",
       "  95.99973451607286,\n",
       "  95.99812558447032,\n",
       "  95.99717766720336,\n",
       "  95.99071089755815,\n",
       "  95.96904686767829,\n",
       "  95.96152649554872,\n",
       "  95.95617619254267,\n",
       "  95.92580291328903,\n",
       "  95.91393913376615,\n",
       "  95.90046306219453,\n",
       "  95.90042938077283,\n",
       "  95.89779988269804,\n",
       "  95.89630993086404,\n",
       "  95.89604164427664,\n",
       "  95.8730686651334,\n",
       "  95.85909060513397,\n",
       "  95.85868794627154,\n",
       "  95.85451531471959,\n",
       "  95.83756907496772,\n",
       "  95.82004222162516,\n",
       "  95.8155897088438,\n",
       "  95.8133126353045,\n",
       "  95.79474973078811,\n",
       "  95.79040127125273,\n",
       "  95.78450095982116,\n",
       "  95.77079195524077,\n",
       "  95.76443195529541,\n",
       "  95.7632666315447,\n",
       "  95.74902684940601,\n",
       "  95.72426321092198,\n",
       "  95.72209314270803,\n",
       "  95.72164563773869,\n",
       "  95.71818268565485,\n",
       "  95.71384451147732,\n",
       "  95.7101545802476,\n",
       "  95.7071568891577,\n",
       "  95.69808971106242,\n",
       "  95.6899467251915,\n",
       "  95.68894803141089,\n",
       "  95.68864562464945,\n",
       "  95.65825514266261,\n",
       "  95.65766331072368,\n",
       "  95.65585362105791,\n",
       "  95.62759787539287,\n",
       "  95.62575392065642,\n",
       "  95.59595773085606,\n",
       "  95.58523565802851,\n",
       "  95.57885554663567,\n",
       "  95.55553609255179,\n",
       "  95.53772794314948,\n",
       "  95.53641254312494,\n",
       "  95.53624693126348,\n",
       "  95.51509413295146,\n",
       "  95.51481351728094,\n",
       "  95.51106405814991,\n",
       "  95.51106040894486,\n",
       "  95.50623259371808,\n",
       "  95.4932908525868,\n",
       "  95.48964950193674,\n",
       "  95.48940607193461,\n",
       "  95.48666082563446,\n",
       "  95.4590435462653,\n",
       "  95.43446958859714,\n",
       "  95.43388369158862,\n",
       "  95.43353745267704,\n",
       "  95.42801543336887,\n",
       "  95.42408170603431,\n",
       "  95.41191787854864,\n",
       "  95.41054897059155,\n",
       "  95.40327348969342,\n",
       "  95.40204433877403,\n",
       "  95.400044141568,\n",
       "  95.39978792940968,\n",
       "  95.39974371050933,\n",
       "  95.39962476547478,\n",
       "  95.39514413514678,\n",
       "  95.39429986957381,\n",
       "  95.36658677464403,\n",
       "  95.35525702759108,\n",
       "  95.3497049603278,\n",
       "  95.33182440169344,\n",
       "  95.32278580928316,\n",
       "  95.30071634430908,\n",
       "  95.29638190705589,\n",
       "  95.27804562685782,\n",
       "  95.27554965993671,\n",
       "  95.25788239407125,\n",
       "  95.25754709346582,\n",
       "  95.22838594817611,\n",
       "  95.21072522208938,\n",
       "  95.21005449681695,\n",
       "  95.19961357203466,\n",
       "  95.19913075749685,\n",
       "  95.19630143143061,\n",
       "  95.17487845150038,\n",
       "  95.1672269128473,\n",
       "  95.1601000106697,\n",
       "  95.15996149842553,\n",
       "  95.1417174832111,\n",
       "  95.13499312891052,\n",
       "  95.13008886167381,\n",
       "  95.13008574361473,\n",
       "  95.11727509233683,\n",
       "  95.10477522493481,\n",
       "  95.10375303037144,\n",
       "  95.09643230226129,\n",
       "  95.07626557018801,\n",
       "  95.07303468382507,\n",
       "  95.05398885806152,\n",
       "  95.05294474545344,\n",
       "  95.03563085598964,\n",
       "  95.01756955883782,\n",
       "  95.01664440062777,\n",
       "  94.99078981306354,\n",
       "  94.9867122429506,\n",
       "  94.97829231535059,\n",
       "  94.97161559212267,\n",
       "  94.96445712778194,\n",
       "  94.96433695011189,\n",
       "  94.96033626686524,\n",
       "  94.95901582077497,\n",
       "  94.92728276492517,\n",
       "  94.9230499941809,\n",
       "  94.91862580071505,\n",
       "  94.90408922547857,\n",
       "  94.87729643040836,\n",
       "  94.87627697645749,\n",
       "  94.87524038480316,\n",
       "  94.87406218795859,\n",
       "  94.87359443652075,\n",
       "  94.8567202010813,\n",
       "  94.85021147669667,\n",
       "  94.8493034411165,\n",
       "  94.84911723262576,\n",
       "  94.84602489488077,\n",
       "  94.84498848125837,\n",
       "  94.84428422942575,\n",
       "  94.84057208700924,\n",
       "  94.82881556704572,\n",
       "  94.81793039370581,\n",
       "  94.8021283558636,\n",
       "  94.7647950352013,\n",
       "  94.74879878959187,\n",
       "  94.73229121137976,\n",
       "  94.71087930770078,\n",
       "  94.71081392194843,\n",
       "  94.70318800049498,\n",
       "  94.69947665353115,\n",
       "  94.68876101973281,\n",
       "  94.68723285046045,\n",
       "  94.68603084499955,\n",
       "  94.6706434327751,\n",
       "  94.66990637326359,\n",
       "  94.66820905242578,\n",
       "  94.66760747827283,\n",
       "  94.64422095637696,\n",
       "  94.63771768337702,\n",
       "  94.62430250396669,\n",
       "  94.62094845992435,\n",
       "  94.62094544834989,\n",
       "  94.6201881533336,\n",
       "  94.61520953962598,\n",
       "  94.60994118296965,\n",
       "  94.60990214804904,\n",
       "  94.60255849271331,\n",
       "  94.57957290560536,\n",
       "  94.57956491138289,\n",
       "  94.5680754665712,\n",
       "  94.56517653720005,\n",
       "  94.53588578969978,\n",
       "  94.51677117610096,\n",
       "  94.51647435936823,\n",
       "  94.51387583959904,\n",
       "  94.51035792227879,\n",
       "  94.5086972115699,\n",
       "  94.50781401565567,\n",
       "  94.49526382139771,\n",
       "  94.46513700061064,\n",
       "  94.43374678171233,\n",
       "  94.41779895188168,\n",
       "  94.41162745780962,\n",
       "  94.41151116544532,\n",
       "  94.41151016146614,\n",
       "  94.41070743910544,\n",
       "  94.40399224193582,\n",
       "  94.38801313182215,\n",
       "  94.37021994967635,\n",
       "  94.35198992815592,\n",
       "  94.34988263744046,\n",
       "  94.34357269741419,\n",
       "  94.32399696173543,\n",
       "  94.29501282377164,\n",
       "  94.2733141825781,\n",
       "  94.26712399993471,\n",
       "  94.24439292009704,\n",
       "  94.23565405021033,\n",
       "  94.23420633605278,\n",
       "  94.23182032241283,\n",
       "  94.22980057733196,\n",
       "  94.21509656305048,\n",
       "  94.20641083318392,\n",
       "  94.20468788466243,\n",
       "  94.20407451621914,\n",
       "  94.19416176404492,\n",
       "  94.18214370337041,\n",
       "  94.14844197906874,\n",
       "  94.12503033308843,\n",
       "  94.11053415818782,\n",
       "  94.10988739395287,\n",
       "  94.10886481559263,\n",
       "  94.10815751336199,\n",
       "  94.0986548693464,\n",
       "  94.07802996461311,\n",
       "  94.05752235675004,\n",
       "  94.04444724265572,\n",
       "  94.02376779052649,\n",
       "  94.02372441688834,\n",
       "  94.01511511431876,\n",
       "  94.01357028051027,\n",
       "  93.99136932373003,\n",
       "  93.96026882080136,\n",
       "  93.95869415258949,\n",
       "  93.9524731128633,\n",
       "  93.95095084137544,\n",
       "  93.9149382219357,\n",
       "  93.89814577272617,\n",
       "  93.86691593043825,\n",
       "  93.85699135262337,\n",
       "  93.83796721280925,\n",
       "  93.82807008782703,\n",
       "  93.81284241975128,\n",
       "  93.81267125719388,\n",
       "  93.80482054355635,\n",
       "  93.79635495831508,\n",
       "  93.79577224160926,\n",
       "  93.79463905756616,\n",
       "  93.78973311968271,\n",
       "  93.78911763808064,\n",
       "  93.78255783706975,\n",
       "  93.7738013029678,\n",
       "  93.76282907128396,\n",
       "  93.73843342443365,\n",
       "  93.7216456759871,\n",
       "  93.7204723763318,\n",
       "  93.71641323343155,\n",
       "  93.7055569880959,\n",
       "  93.70290827012585,\n",
       "  93.69271604744485,\n",
       "  93.67113098668837,\n",
       "  93.658976410762,\n",
       "  93.65840965379606,\n",
       "  93.65451659893478,\n",
       "  93.6388158167251,\n",
       "  93.6357156803885,\n",
       "  93.63529321854023,\n",
       "  93.63181841399752,\n",
       "  93.6318182425542,\n",
       "  93.62774938302648,\n",
       "  93.62460917260482,\n",
       "  93.62459632885337,\n",
       "  93.62394689450868,\n",
       "  93.62334339237441,\n",
       "  93.60660188309926,\n",
       "  93.6063721720049,\n",
       "  93.57289484198901,\n",
       "  93.5728925090216,\n",
       "  93.55236615050568,\n",
       "  93.55019897998625,\n",
       "  93.55014039944544,\n",
       "  93.51539435482654,\n",
       "  93.50274508198326,\n",
       "  93.49461139195827,\n",
       "  93.476088949276,\n",
       "  93.47315022385885,\n",
       "  93.45745486992433,\n",
       "  93.45453536807514,\n",
       "  93.45097452876757,\n",
       "  93.43805318354657,\n",
       "  93.41376746098236,\n",
       "  93.41375104467055,\n",
       "  93.40732832091955,\n",
       "  93.37621102541915,\n",
       "  93.37177696404754,\n",
       "  93.3628136501282,\n",
       "  93.35226171230475,\n",
       "  93.34240403852412,\n",
       "  93.33668905320991,\n",
       "  93.32171625622323,\n",
       "  93.30854037481386,\n",
       "  93.29848031471253,\n",
       "  93.2984777520612,\n",
       "  93.29847593460671,\n",
       "  93.2961747639807,\n",
       "  93.27039428274074,\n",
       "  93.26289676016391,\n",
       "  93.26162543655984,\n",
       "  93.25986254374459,\n",
       "  93.25805960638398,\n",
       "  93.24674126351957,\n",
       "  93.23373762662729,\n",
       "  93.23130142451438,\n",
       "  93.22706846272115,\n",
       "  93.19585635143488,\n",
       "  93.19549990064804,\n",
       "  93.18658462929255,\n",
       "  93.18637237714621,\n",
       "  93.18447029567615,\n",
       "  93.18241577233472,\n",
       "  93.16883492279341,\n",
       "  93.16554230226235,\n",
       "  93.15446965381791,\n",
       "  93.15097380276165,\n",
       "  93.14942900690573,\n",
       "  93.1327966894434,\n",
       "  93.12168820149377,\n",
       "  93.11116951349892,\n",
       "  93.11020455535804,\n",
       "  93.10283839846353,\n",
       "  93.08133227870114,\n",
       "  93.07783655804367,\n",
       "  93.06710556245254,\n",
       "  93.05755669872359,\n",
       "  93.05592146325827,\n",
       "  93.03807463696802,\n",
       "  93.03756633292475,\n",
       "  93.03460714603672,\n",
       "  93.02966407067805,\n",
       "  93.01931685685668,\n",
       "  93.01196604285356,\n",
       "  92.98840762718727,\n",
       "  92.98257012298443,\n",
       "  92.9809708893309,\n",
       "  92.9807668104638,\n",
       "  92.962652838208,\n",
       "  92.96049232539583,\n",
       "  92.94228134735052,\n",
       "  92.92246793835959,\n",
       "  92.92221004228263,\n",
       "  92.91526738261396,\n",
       "  92.91098457103308,\n",
       "  92.89779173455713,\n",
       "  92.89674262166885,\n",
       "  92.89664493891101,\n",
       "  92.89638216511585,\n",
       "  92.88777355485901,\n",
       "  92.88029128265893,\n",
       "  92.86658317295793,\n",
       "  92.85901509474378,\n",
       "  92.8376369164033,\n",
       "  92.82232586449096,\n",
       "  92.82208687990192,\n",
       "  92.78962106732929,\n",
       "  92.78117634544104,\n",
       "  92.76728950657616,\n",
       "  92.76441467169681,\n",
       "  92.76022465153888,\n",
       "  92.75920312287111,\n",
       "  92.74758222590653,\n",
       "  92.72012336996127,\n",
       "  92.71985111251476,\n",
       "  92.71487718288896,\n",
       "  92.71456366172244,\n",
       "  92.71273414224176,\n",
       "  92.69466776397448,\n",
       "  92.69381438437998,\n",
       "  92.68890869534718,\n",
       "  92.68535575057413,\n",
       "  92.68417502293637,\n",
       "  92.65743843769816,\n",
       "  92.64896634549626,\n",
       "  92.64878733966567,\n",
       "  92.64374759196726,\n",
       "  92.64374752248955,\n",
       "  92.64369799199284,\n",
       "  92.64239536580024,\n",
       "  92.61342416317565,\n",
       "  92.58803708127125,\n",
       "  92.58132282148846,\n",
       "  92.57888104067314,\n",
       "  92.57861840010746,\n",
       "  92.57378664004656,\n",
       "  92.5727970912637,\n",
       "  92.56244098361879,\n",
       "  92.55474477997045,\n",
       "  92.53647274016552,\n",
       "  92.52971439895596,\n",
       "  92.52862670309884,\n",
       "  92.51817086066498,\n",
       "  92.51386095863347,\n",
       "  92.508970926208,\n",
       "  92.47309942374255,\n",
       "  92.47046586330202,\n",
       "  92.44454924431399,\n",
       "  92.42747549941741,\n",
       "  92.39889949406293,\n",
       "  92.38677009171556,\n",
       "  92.38431845906382,\n",
       "  92.37808879953906,\n",
       "  92.3730234208887,\n",
       "  92.37129017893037,\n",
       "  92.34819075599883,\n",
       "  92.32219807811512,\n",
       "  92.31671553603843,\n",
       "  92.31373288700394,\n",
       "  92.3061562378616,\n",
       "  92.3060932602177,\n",
       "  92.2927410531075,\n",
       "  92.28989748768755,\n",
       "  92.28963822619068,\n",
       "  92.28942168212782,\n",
       "  92.28923551743377,\n",
       "  92.26981116957177,\n",
       "  92.26817588008521,\n",
       "  92.26534396480776,\n",
       "  92.26236473942454,\n",
       "  92.25563435410152,\n",
       "  92.2247382741946,\n",
       "  92.22473787669384,\n",
       "  92.22440949151664,\n",
       "  92.20197069356983,\n",
       "  92.19859838968519,\n",
       "  92.19018250304269,\n",
       "  92.18383488035485,\n",
       "  92.18131572481929,\n",
       "  92.17167244333984,\n",
       "  92.13664967261198,\n",
       "  92.13285773440012,\n",
       "  92.12596523258212,\n",
       "  92.1215238967182,\n",
       "  92.09305199861446,\n",
       "  92.06720621105424,\n",
       "  92.06711181900133,\n",
       "  92.05378777102138,\n",
       "  92.05311336695763,\n",
       "  92.05223095199405,\n",
       "  92.03302950350674,\n",
       "  92.02666038256282,\n",
       "  92.00969998036415,\n",
       "  92.0092569219809,\n",
       "  92.00735908804566,\n",
       "  91.9999116683584,\n",
       "  91.99702873986881,\n",
       "  91.99485724298847,\n",
       "  91.98968508671382,\n",
       "  91.97076317867072],\n",
       " [96.73705720002039,\n",
       "  96.71436266684739,\n",
       "  96.70705423944551,\n",
       "  96.6802680170494,\n",
       "  96.68019816779145,\n",
       "  96.67491124517225,\n",
       "  96.67222840139706,\n",
       "  96.64226993820319,\n",
       "  96.64013971159825,\n",
       "  96.63184560279802,\n",
       "  96.5964475819999,\n",
       "  96.57062419039559,\n",
       "  96.54501921313394,\n",
       "  96.54347559518536,\n",
       "  96.5428048171506,\n",
       "  96.51228429054365,\n",
       "  96.49524593571276,\n",
       "  96.49053126340452,\n",
       "  96.4698522806375,\n",
       "  96.44634577800507,\n",
       "  96.43432394520109,\n",
       "  96.41805837501286,\n",
       "  96.40666150793461,\n",
       "  96.38429921936641,\n",
       "  96.38011104024376,\n",
       "  96.37996623437725,\n",
       "  96.37316989941714,\n",
       "  96.36592633213658,\n",
       "  96.34652346583998,\n",
       "  96.34652058457313,\n",
       "  96.34460173490142,\n",
       "  96.32631242964489,\n",
       "  96.3024066101706,\n",
       "  96.30234346288975,\n",
       "  96.28009853148218,\n",
       "  96.25900886699768,\n",
       "  96.23804244405628,\n",
       "  96.21254406620294,\n",
       "  96.20358712018884,\n",
       "  96.19851254966967,\n",
       "  96.17274986664432,\n",
       "  96.13942674833577,\n",
       "  96.13936630185776,\n",
       "  96.13517615345636,\n",
       "  96.13429614177649,\n",
       "  96.12117122454939,\n",
       "  96.10026912451154,\n",
       "  96.09579086949066,\n",
       "  96.0870933609906,\n",
       "  96.08703044879739,\n",
       "  96.06689088493594,\n",
       "  96.05391806457911,\n",
       "  96.03333427609286,\n",
       "  96.03208940444074,\n",
       "  96.029202997391,\n",
       "  96.0169180786882,\n",
       "  96.0148720814338,\n",
       "  95.98755809160421,\n",
       "  95.98733171386436,\n",
       "  95.98715900079259,\n",
       "  95.98607375664608,\n",
       "  95.9759791937018,\n",
       "  95.93873969188661,\n",
       "  95.90553752235805,\n",
       "  95.88869671137971,\n",
       "  95.85640883658404,\n",
       "  95.8354156276637,\n",
       "  95.83539718853757,\n",
       "  95.82474128928254,\n",
       "  95.82268270747404,\n",
       "  95.82102663074471,\n",
       "  95.81579978156925,\n",
       "  95.81415246459707,\n",
       "  95.81415240633149,\n",
       "  95.80636838798597,\n",
       "  95.79665684512963,\n",
       "  95.78188815549768,\n",
       "  95.75308362952612,\n",
       "  95.75010315615052,\n",
       "  95.72592651159113,\n",
       "  95.72286915101706,\n",
       "  95.69266499590917,\n",
       "  95.68946304582244,\n",
       "  95.68716849268169,\n",
       "  95.68716019907467,\n",
       "  95.68157354192316,\n",
       "  95.6741127974998,\n",
       "  95.66928021438068,\n",
       "  95.66766449288606,\n",
       "  95.65010196642243,\n",
       "  95.64807789231006,\n",
       "  95.64712644921835,\n",
       "  95.64670868433079,\n",
       "  95.64089561957148,\n",
       "  95.63957772788159,\n",
       "  95.60992544667177,\n",
       "  95.58636378852087,\n",
       "  95.5768678890136,\n",
       "  95.56741156745278,\n",
       "  95.54432765649918,\n",
       "  95.53749931377486,\n",
       "  95.53704044343509,\n",
       "  95.53702415783371,\n",
       "  95.53668021864463,\n",
       "  95.53541403265069,\n",
       "  95.52170025733099,\n",
       "  95.5003936870148,\n",
       "  95.49840583984252,\n",
       "  95.49389019320809,\n",
       "  95.47051964188448,\n",
       "  95.43892747887801,\n",
       "  95.43351178717327,\n",
       "  95.43330777495711,\n",
       "  95.43269641524593,\n",
       "  95.41743688119664,\n",
       "  95.41256673871368,\n",
       "  95.40676598822228,\n",
       "  95.39681138067311,\n",
       "  95.39669474547108,\n",
       "  95.389784276122,\n",
       "  95.36124257201747,\n",
       "  95.33998387289068,\n",
       "  95.31052138503605,\n",
       "  95.29274059397675,\n",
       "  95.28794141300817,\n",
       "  95.28681410181613,\n",
       "  95.26820430053996,\n",
       "  95.25953213586116,\n",
       "  95.24987534948204,\n",
       "  95.24485599008786,\n",
       "  95.24072640819848,\n",
       "  95.23722940928573,\n",
       "  95.2162377387789,\n",
       "  95.21030548107639,\n",
       "  95.1979187166684,\n",
       "  95.15829112348452,\n",
       "  95.12264344809125,\n",
       "  95.12144831117807,\n",
       "  95.12119452064003,\n",
       "  95.1140082234237,\n",
       "  95.1026558861628,\n",
       "  95.09025459544853,\n",
       "  95.06060573119582,\n",
       "  95.04977412092161,\n",
       "  95.04497580901312,\n",
       "  95.01133015108556,\n",
       "  95.00057835076471,\n",
       "  94.99901995059237,\n",
       "  94.98743480130588,\n",
       "  94.98696273932592,\n",
       "  94.98554681807204,\n",
       "  94.98221407366711,\n",
       "  94.98024614071618,\n",
       "  94.98016263027964,\n",
       "  94.97997264257639,\n",
       "  94.96947412714849,\n",
       "  94.96063260901553,\n",
       "  94.94139950710355,\n",
       "  94.93941462575614,\n",
       "  94.93695122114255,\n",
       "  94.92098571785593,\n",
       "  94.91333034675246,\n",
       "  94.91046345147903,\n",
       "  94.90366035079083,\n",
       "  94.90282635715809,\n",
       "  94.90240276556166,\n",
       "  94.88616910821976,\n",
       "  94.86839956586103,\n",
       "  94.8580897852886,\n",
       "  94.85795936475229,\n",
       "  94.85367058647492,\n",
       "  94.85321170370312,\n",
       "  94.85265246142217,\n",
       "  94.85213713899553,\n",
       "  94.85202399906046,\n",
       "  94.83858172855308,\n",
       "  94.81213326733578,\n",
       "  94.78468663485646,\n",
       "  94.78447093357107,\n",
       "  94.78438979245747,\n",
       "  94.78166225635124,\n",
       "  94.7811163877322,\n",
       "  94.77783932151695,\n",
       "  94.75268114779422,\n",
       "  94.74828882978416,\n",
       "  94.74040519497781,\n",
       "  94.7202134664966,\n",
       "  94.71276365404746,\n",
       "  94.70039449542351,\n",
       "  94.69997604630606,\n",
       "  94.67848346279817,\n",
       "  94.66493496852416,\n",
       "  94.66371175205171,\n",
       "  94.64934590220102,\n",
       "  94.63503226990427,\n",
       "  94.61826902509341,\n",
       "  94.61758183344136,\n",
       "  94.60962499798387,\n",
       "  94.60832883381816,\n",
       "  94.60680687899037,\n",
       "  94.60614412334613,\n",
       "  94.58121969349564,\n",
       "  94.57408743681148,\n",
       "  94.57408494520159,\n",
       "  94.56928016995982,\n",
       "  94.53449479351112,\n",
       "  94.51316257104905,\n",
       "  94.50340535398463,\n",
       "  94.47090103864133,\n",
       "  94.45486903855907,\n",
       "  94.45404117456589,\n",
       "  94.45104220415116,\n",
       "  94.44825323032873,\n",
       "  94.44713236353729,\n",
       "  94.41272972680846,\n",
       "  94.40208217422656,\n",
       "  94.39477968536934,\n",
       "  94.38186249135148,\n",
       "  94.36390651116105,\n",
       "  94.34041872147867,\n",
       "  94.33899496820389,\n",
       "  94.33596768826618,\n",
       "  94.30846414894228,\n",
       "  94.29365480547472,\n",
       "  94.2582031949677,\n",
       "  94.2537830494664,\n",
       "  94.25341234997157,\n",
       "  94.2534116700229,\n",
       "  94.22217250456926,\n",
       "  94.18715609537492,\n",
       "  94.14910596745618,\n",
       "  94.14674844314436,\n",
       "  94.13913917945631,\n",
       "  94.1290654794497,\n",
       "  94.12027445507613,\n",
       "  94.11656251504334,\n",
       "  94.11497475424302,\n",
       "  94.08461879935251,\n",
       "  94.08346399217403,\n",
       "  94.07392907347725,\n",
       "  94.06569119074723,\n",
       "  94.0523269602275,\n",
       "  94.04939441903062,\n",
       "  94.0246936536764,\n",
       "  94.02054489565006,\n",
       "  94.01938201891556,\n",
       "  94.018904084095,\n",
       "  93.99440205506549,\n",
       "  93.96811936645558,\n",
       "  93.96770698943666,\n",
       "  93.95385799026337,\n",
       "  93.94927245788473,\n",
       "  93.9220210143742,\n",
       "  93.89160883036783,\n",
       "  93.89156258852022,\n",
       "  93.88447597445222,\n",
       "  93.88445963693349,\n",
       "  93.85170321571171,\n",
       "  93.8505355405092,\n",
       "  93.83831935078932,\n",
       "  93.83825640353695,\n",
       "  93.83226098013219,\n",
       "  93.82719912236882,\n",
       "  93.82060039987874,\n",
       "  93.81210082607168,\n",
       "  93.78809981438744,\n",
       "  93.7860591494837,\n",
       "  93.78596332271987,\n",
       "  93.7831535825202,\n",
       "  93.7824275354633,\n",
       "  93.77382894013623,\n",
       "  93.76845448875399,\n",
       "  93.76299859434033,\n",
       "  93.74907782624553,\n",
       "  93.74888818514374,\n",
       "  93.73647840988606,\n",
       "  93.73497831933147,\n",
       "  93.7318020668197,\n",
       "  93.72558831148017,\n",
       "  93.72272775859766,\n",
       "  93.6875554949905,\n",
       "  93.68556316198023,\n",
       "  93.67398933594254,\n",
       "  93.67168648517344,\n",
       "  93.65930740950947,\n",
       "  93.65831878011528,\n",
       "  93.64237421958211,\n",
       "  93.63939125110441,\n",
       "  93.62852257850749,\n",
       "  93.59395796113137,\n",
       "  93.59314132905492,\n",
       "  93.59147614766607,\n",
       "  93.57172010486654,\n",
       "  93.53669343251823,\n",
       "  93.53184632234596,\n",
       "  93.50490853165861,\n",
       "  93.49176487072927,\n",
       "  93.47214446307693,\n",
       "  93.45790609360108,\n",
       "  93.45420290060159,\n",
       "  93.44209056082107,\n",
       "  93.42448526730816,\n",
       "  93.40549990629519,\n",
       "  93.40210724797217,\n",
       "  93.39198889114155,\n",
       "  93.36478341016456,\n",
       "  93.34194285438686,\n",
       "  93.3414823422203,\n",
       "  93.3386895083954,\n",
       "  93.33750548618991,\n",
       "  93.33441760909471,\n",
       "  93.33024360261949,\n",
       "  93.31488095228272,\n",
       "  93.31025583999329,\n",
       "  93.30780558805495,\n",
       "  93.27615202093386,\n",
       "  93.27549793286838,\n",
       "  93.26204698267405,\n",
       "  93.26066653394683,\n",
       "  93.25172881777203,\n",
       "  93.24380258314791,\n",
       "  93.23532474910513,\n",
       "  93.21546592055927,\n",
       "  93.21064745691555,\n",
       "  93.21026612619603,\n",
       "  93.21006436306095,\n",
       "  93.18422948017714,\n",
       "  93.17726952340308,\n",
       "  93.16844289378875,\n",
       "  93.16611636802456,\n",
       "  93.1488637817168,\n",
       "  93.12487133640403,\n",
       "  93.10103082577399,\n",
       "  93.09817952662168,\n",
       "  93.07230923875268,\n",
       "  93.06976422163892,\n",
       "  93.06868516615123,\n",
       "  93.0675533938055,\n",
       "  93.05385122944767,\n",
       "  93.04216111618344,\n",
       "  93.04215518326178,\n",
       "  93.03475512885791,\n",
       "  93.02516704903607,\n",
       "  93.02515992732575,\n",
       "  93.02120721572521,\n",
       "  93.02003712268778,\n",
       "  93.00759110235754,\n",
       "  92.99173261082201,\n",
       "  92.99102677702737,\n",
       "  92.98507251777042,\n",
       "  92.9834042237969,\n",
       "  92.95918459854022,\n",
       "  92.9424851122653,\n",
       "  92.92019523298265,\n",
       "  92.90800714822225,\n",
       "  92.87471245902836,\n",
       "  92.87421826900378,\n",
       "  92.87034809793846,\n",
       "  92.85482252652577,\n",
       "  92.85355771026906,\n",
       "  92.81486024697436,\n",
       "  92.78454199575874,\n",
       "  92.77700475190768,\n",
       "  92.76325160575676,\n",
       "  92.75890468639994,\n",
       "  92.72155848199552,\n",
       "  92.71557520639793,\n",
       "  92.69790128517923,\n",
       "  92.69615384710362,\n",
       "  92.66434483479507,\n",
       "  92.65623460520057,\n",
       "  92.64987396373678,\n",
       "  92.64947914600043,\n",
       "  92.64154797414578,\n",
       "  92.63525262158188,\n",
       "  92.60461846047401,\n",
       "  92.60432079173857,\n",
       "  92.57332787630715,\n",
       "  92.57228830430996,\n",
       "  92.56890261876131,\n",
       "  92.56832140251686,\n",
       "  92.55372647339796,\n",
       "  92.54244472114564,\n",
       "  92.51077393450986,\n",
       "  92.4834828980793,\n",
       "  92.44975622861953,\n",
       "  92.43692825918238,\n",
       "  92.43452806852241,\n",
       "  92.42297944697079,\n",
       "  92.41152563216565,\n",
       "  92.39242970443051,\n",
       "  92.38595110738875,\n",
       "  92.38428594102416,\n",
       "  92.38377703464303,\n",
       "  92.38303165147292,\n",
       "  92.37043137337184,\n",
       "  92.34008606252308,\n",
       "  92.33682107661537,\n",
       "  92.32762573025028,\n",
       "  92.3211634964423,\n",
       "  92.30385305750023,\n",
       "  92.30275228915039,\n",
       "  92.29858730801247,\n",
       "  92.26135988954998,\n",
       "  92.24195801528535,\n",
       "  92.24192708169304,\n",
       "  92.2384396554152,\n",
       "  92.23672801205235,\n",
       "  92.23297545973963,\n",
       "  92.23213417315134,\n",
       "  92.22112302590156,\n",
       "  92.20114758461919,\n",
       "  92.20095746732356,\n",
       "  92.19993125096529,\n",
       "  92.198361581271,\n",
       "  92.19374012619373,\n",
       "  92.190889936863,\n",
       "  92.18288451294671,\n",
       "  92.1617135696573,\n",
       "  92.15999707636914,\n",
       "  92.12479180593022,\n",
       "  92.12421158942851,\n",
       "  92.12393188924709,\n",
       "  92.12115999556157,\n",
       "  92.09364924450412,\n",
       "  92.09115561744348,\n",
       "  92.06640186925277,\n",
       "  92.03053342718972,\n",
       "  92.02228047346959,\n",
       "  91.99368127135544,\n",
       "  91.98642723107886,\n",
       "  91.97308912874065,\n",
       "  91.96035094360433,\n",
       "  91.95423225080033,\n",
       "  91.9303289680209,\n",
       "  91.92083563862413,\n",
       "  91.883633967544,\n",
       "  91.86878749293228,\n",
       "  91.86557096544144,\n",
       "  91.85745449388031,\n",
       "  91.84250967539288,\n",
       "  91.82231550489826,\n",
       "  91.81495403603665,\n",
       "  91.80982423277314,\n",
       "  91.77717444541003,\n",
       "  91.76716846686544,\n",
       "  91.74301963561352,\n",
       "  91.73806067723609,\n",
       "  91.72567552234695,\n",
       "  91.72397478325558,\n",
       "  91.71291203381071,\n",
       "  91.71193815784422,\n",
       "  91.70720372736359,\n",
       "  91.7059340377117,\n",
       "  91.70215274381695,\n",
       "  91.69811823077376,\n",
       "  91.68249397139246,\n",
       "  91.65386118332815,\n",
       "  91.64310412814996,\n",
       "  91.64247011470675,\n",
       "  91.64185675581545,\n",
       "  91.64063996771522,\n",
       "  91.60992204791461,\n",
       "  91.60978776943864,\n",
       "  91.60584746956934,\n",
       "  91.60078526591954,\n",
       "  91.59846814772226,\n",
       "  91.57542033976436,\n",
       "  91.57506911922795,\n",
       "  91.56770275821822,\n",
       "  91.55707423267978,\n",
       "  91.55637832852831,\n",
       "  91.52654389296137,\n",
       "  91.51808722706842,\n",
       "  91.48804980052938,\n",
       "  91.4646844931392,\n",
       "  91.45618770845157,\n",
       "  91.44765543504877,\n",
       "  91.44733281326401,\n",
       "  91.41685098893946,\n",
       "  91.4117559599387,\n",
       "  91.4117207753003,\n",
       "  91.38510943265997,\n",
       "  91.38430798457708,\n",
       "  91.3776834932038,\n",
       "  91.37322792690968,\n",
       "  91.33691105340317,\n",
       "  91.31719761653224,\n",
       "  91.31331049125892,\n",
       "  91.31198879011555,\n",
       "  91.30533006762923,\n",
       "  91.26932976121674,\n",
       "  91.26044083319833,\n",
       "  91.2494459522527,\n",
       "  91.22500039877339,\n",
       "  91.22472766288521,\n",
       "  91.21019874415495,\n",
       "  91.1934471090772,\n",
       "  91.19062897704973,\n",
       "  91.19038444676357]]"
      ]
     },
     "execution_count": 727,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ds_stablized"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 728,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[77.78433515761436,\n",
       "  77.16146946117487,\n",
       "  76.40081217718124,\n",
       "  76.00048575983841,\n",
       "  75.61429518649128,\n",
       "  75.67599964705937,\n",
       "  75.90198159310759,\n",
       "  75.51509138988871,\n",
       "  75.18658111173828,\n",
       "  75.46602415748768,\n",
       "  75.21458926847589,\n",
       "  75.11530723019054,\n",
       "  75.04278209041648,\n",
       "  75.09918936252713,\n",
       "  75.55710196391483,\n",
       "  75.4921221965845,\n",
       "  75.94889515785573,\n",
       "  76.49527750879085,\n",
       "  76.14096811200137,\n",
       "  75.93647990371572,\n",
       "  75.5597046038839,\n",
       "  75.70954367588978,\n",
       "  75.37489316013017,\n",
       "  75.5795083330784,\n",
       "  75.23375185968656,\n",
       "  75.26334812294374,\n",
       "  75.56799959609002,\n",
       "  75.80928920869435,\n",
       "  76.34684942216768,\n",
       "  76.1976751783665,\n",
       "  75.91475632035477,\n",
       "  75.44880016547705,\n",
       "  75.64220778320272,\n",
       "  75.1874479753863,\n",
       "  75.05911855830675,\n",
       "  75.2151875127628,\n",
       "  75.49174649271454,\n",
       "  75.18990780175838,\n",
       "  75.65795681970314,\n",
       "  75.5530873681476,\n",
       "  75.80696656395645,\n",
       "  76.09717336634574,\n",
       "  76.14541705482014,\n",
       "  76.5784372930122,\n",
       "  77.33961428870019,\n",
       "  77.21605821176264,\n",
       "  76.41384244852628,\n",
       "  76.1154239539927,\n",
       "  75.84692201755608,\n",
       "  75.67772010423671,\n",
       "  75.31115462885084,\n",
       "  75.18872640714092,\n",
       "  75.16902662566034,\n",
       "  75.15813614791989,\n",
       "  75.40827326996127,\n",
       "  75.54703477391891,\n",
       "  75.54858918720797,\n",
       "  75.91208867084653,\n",
       "  75.44967792864712,\n",
       "  75.32523526587764,\n",
       "  75.43586241817334,\n",
       "  75.74624745859857,\n",
       "  75.90494374681346,\n",
       "  75.85305608466021,\n",
       "  75.52411460212251,\n",
       "  75.43989902679927,\n",
       "  75.39666781882525,\n",
       "  75.49785238253966,\n",
       "  75.89907448089679,\n",
       "  75.56994532139498,\n",
       "  75.66371603504834,\n",
       "  75.76477610560543,\n",
       "  75.43152685594563,\n",
       "  75.47778216044559,\n",
       "  75.95196468070492,\n",
       "  75.46148855838383,\n",
       "  75.0563518433352,\n",
       "  74.95709987460378,\n",
       "  75.14690821015134,\n",
       "  75.55507561005611,\n",
       "  75.96339030542002,\n",
       "  76.00773372917112,\n",
       "  75.7287562883851,\n",
       "  75.67884201151817,\n",
       "  75.40875944800116,\n",
       "  75.90511112684979,\n",
       "  76.14363415672553,\n",
       "  76.29405106613639,\n",
       "  76.21904470408599,\n",
       "  76.33373981239917,\n",
       "  75.93748632534077,\n",
       "  75.4298835324954,\n",
       "  75.23688815674845,\n",
       "  75.12448366537966,\n",
       "  75.20648220882357,\n",
       "  75.46214321941932,\n",
       "  75.78062047849144,\n",
       "  75.57780840384595,\n",
       "  75.91348405260118,\n",
       "  76.25062713997607,\n",
       "  76.50983623132338,\n",
       "  76.01089823508062,\n",
       "  75.6292690510303,\n",
       "  75.44464905582986,\n",
       "  75.33260457360964,\n",
       "  75.54095313043541,\n",
       "  75.47806913133192,\n",
       "  75.65204759791413,\n",
       "  75.40636561747802,\n",
       "  75.36836104445113,\n",
       "  75.2843738496743,\n",
       "  75.27982914364065,\n",
       "  75.30721602144592,\n",
       "  75.08775147992893,\n",
       "  75.32663827464695,\n",
       "  75.2773916304249,\n",
       "  75.13061545345656,\n",
       "  75.05051340243202,\n",
       "  75.06440908710536,\n",
       "  75.3618737955999,\n",
       "  75.19429134076861,\n",
       "  75.06671857654808,\n",
       "  75.24771824164996,\n",
       "  75.14707164653667,\n",
       "  75.30761841094659,\n",
       "  75.58176439939669,\n",
       "  75.53291616698199,\n",
       "  76.01873584124941,\n",
       "  76.37502829321667,\n",
       "  76.8194022796551,\n",
       "  77.04605566492403,\n",
       "  76.39230291599199,\n",
       "  76.68418821853352,\n",
       "  76.73218919184153,\n",
       "  77.30044309957076,\n",
       "  76.86634823951644,\n",
       "  77.51162147489416,\n",
       "  76.56973564431101,\n",
       "  76.40965043087718,\n",
       "  76.2280573560713,\n",
       "  76.40599902517177,\n",
       "  76.8213677945013,\n",
       "  76.32552829459856,\n",
       "  76.78690967999785,\n",
       "  77.15835738885703,\n",
       "  77.49816610728756,\n",
       "  77.3594955063834,\n",
       "  77.40927087716997,\n",
       "  76.96072156044,\n",
       "  76.37207365294645,\n",
       "  75.72866816221088,\n",
       "  76.00820460910815,\n",
       "  75.7242055766854,\n",
       "  75.89504821689754,\n",
       "  76.33892769623571,\n",
       "  76.00963177724593,\n",
       "  75.81315709959075,\n",
       "  75.60071551729786,\n",
       "  75.78552181211631,\n",
       "  76.05555904835563,\n",
       "  75.8350507193601,\n",
       "  75.72923786927537,\n",
       "  76.09080483275163,\n",
       "  75.70631962880836,\n",
       "  75.59491860816598,\n",
       "  75.76509261448987,\n",
       "  75.5809236232424,\n",
       "  75.22027504208155,\n",
       "  75.44655370615925,\n",
       "  75.92978008820936,\n",
       "  75.50803939969002,\n",
       "  75.4191995228227,\n",
       "  75.73850601522219,\n",
       "  76.4445122442946,\n",
       "  77.30335853176247,\n",
       "  76.95934715225718,\n",
       "  77.075238878022,\n",
       "  76.79542679773125,\n",
       "  76.5190990871174,\n",
       "  75.93026802892457,\n",
       "  76.23626561727389,\n",
       "  76.57206670018417,\n",
       "  76.39739115551731,\n",
       "  76.09881390464565,\n",
       "  75.98068026649335,\n",
       "  76.52406097379584,\n",
       "  77.22312334648713,\n",
       "  77.57441126125036,\n",
       "  77.5681677398402,\n",
       "  77.8455913601553,\n",
       "  77.39166947762241,\n",
       "  77.96431171330305,\n",
       "  78.40189386256561,\n",
       "  78.75441792365825,\n",
       "  77.53214080170311,\n",
       "  78.33530090191,\n",
       "  77.6402489655231,\n",
       "  77.78235824824985,\n",
       "  78.0418221922634,\n",
       "  77.78777535962651,\n",
       "  77.41666325733232,\n",
       "  77.08342311887397,\n",
       "  76.82533027256187,\n",
       "  77.23695152928816,\n",
       "  77.64145069162754,\n",
       "  78.1234760088266,\n",
       "  77.0878329522938,\n",
       "  77.81549559391196,\n",
       "  77.5473982883841,\n",
       "  77.10375871500769,\n",
       "  77.08201941993893,\n",
       "  77.37452944553348,\n",
       "  76.93100685298634,\n",
       "  76.5862465222149,\n",
       "  77.14968478755654,\n",
       "  77.2172185122476,\n",
       "  77.47414010874468,\n",
       "  76.87365768158526,\n",
       "  77.07457110350595,\n",
       "  76.86854316659479,\n",
       "  77.21943512334202,\n",
       "  77.42684270853009,\n",
       "  77.02892787324765,\n",
       "  77.86803444898025,\n",
       "  78.01674734479036,\n",
       "  77.52215234390134,\n",
       "  76.81490173429145,\n",
       "  77.2490518636126,\n",
       "  78.14369560290392,\n",
       "  78.51981468113902,\n",
       "  79.21036833393069,\n",
       "  78.02974122471427,\n",
       "  78.72110033985888,\n",
       "  77.7326855283136,\n",
       "  76.74114512920643,\n",
       "  76.0170442071655,\n",
       "  75.86600964306356,\n",
       "  75.49106643307667,\n",
       "  75.55070978163036,\n",
       "  75.70606011360582,\n",
       "  75.48820417190541,\n",
       "  75.52272673370669,\n",
       "  75.29729264160437,\n",
       "  75.35479190219306,\n",
       "  75.46078557443515,\n",
       "  75.9808744125831,\n",
       "  75.6139637249691,\n",
       "  75.92401613323071,\n",
       "  75.71189713276421,\n",
       "  75.50349452291965,\n",
       "  75.69928793769772,\n",
       "  76.2886291870066,\n",
       "  76.50928033250639,\n",
       "  76.07611725171644,\n",
       "  75.8998815898436,\n",
       "  75.49662684509636,\n",
       "  75.83748071640932,\n",
       "  75.9334023542128,\n",
       "  76.3280145504179,\n",
       "  76.02110393143315,\n",
       "  76.48579977632872,\n",
       "  76.0371827911401,\n",
       "  75.62692372066473,\n",
       "  75.44778601883083,\n",
       "  75.83926044111122,\n",
       "  76.15548433413649,\n",
       "  76.1226187263072,\n",
       "  76.20340698112652,\n",
       "  76.12276369508889,\n",
       "  75.90339515470357,\n",
       "  75.74076428348657,\n",
       "  75.38598347739405,\n",
       "  75.74613313939915,\n",
       "  75.64321055957573,\n",
       "  76.2212810442987,\n",
       "  77.03939296303507,\n",
       "  77.6872743298203,\n",
       "  77.03756869259315,\n",
       "  77.1124046239766,\n",
       "  76.40234906791996,\n",
       "  76.97353494171782,\n",
       "  76.70821907679687,\n",
       "  75.94745302089032,\n",
       "  76.0647786190366,\n",
       "  75.83752472552281,\n",
       "  75.759370632613,\n",
       "  75.51040754111943,\n",
       "  75.55822457034121,\n",
       "  75.18476865210128,\n",
       "  74.97792484927356,\n",
       "  74.97324115142186,\n",
       "  75.26936110700814,\n",
       "  75.32288653984197,\n",
       "  75.09805462864892,\n",
       "  74.86367680705526,\n",
       "  74.99023800172145,\n",
       "  75.01052446604461,\n",
       "  74.8830344936424,\n",
       "  74.91908250758821,\n",
       "  74.77716207335112,\n",
       "  74.769046021544,\n",
       "  74.89618031376023,\n",
       "  75.00629985879095,\n",
       "  74.84018185323254,\n",
       "  75.09335142075597,\n",
       "  75.35567649724413,\n",
       "  74.95692684381514,\n",
       "  75.00524102705045,\n",
       "  74.82804856379505,\n",
       "  74.79139823777894,\n",
       "  74.9472483764916,\n",
       "  74.96330822050722,\n",
       "  75.40504442723625,\n",
       "  75.42253866036103,\n",
       "  74.95081526163446,\n",
       "  74.9873585706151,\n",
       "  74.83324307616465,\n",
       "  74.74168387486807,\n",
       "  74.86155765013763,\n",
       "  74.83254463644451,\n",
       "  74.8691031816032,\n",
       "  75.04923950754468,\n",
       "  75.03187137184909,\n",
       "  74.866680176877,\n",
       "  75.01019205279968,\n",
       "  74.75752274280173,\n",
       "  74.70521160512948,\n",
       "  74.92532390680859,\n",
       "  75.17555787698157,\n",
       "  75.11232119369082,\n",
       "  74.83053443011116,\n",
       "  74.92022353646377,\n",
       "  74.94430034670624,\n",
       "  74.91144070177678,\n",
       "  74.92058401877028,\n",
       "  74.8534631827978,\n",
       "  74.97875364104786,\n",
       "  74.84527510221344,\n",
       "  74.77590268670674,\n",
       "  74.83523572673451,\n",
       "  74.74039787335192,\n",
       "  74.84354081533888,\n",
       "  75.02231003490841,\n",
       "  75.20602287449194,\n",
       "  75.12543837305402,\n",
       "  74.89942307568467,\n",
       "  74.83113122902434,\n",
       "  74.90600753699351,\n",
       "  74.87567431873839,\n",
       "  74.86614763966331,\n",
       "  74.90090945920495,\n",
       "  74.86172726873008,\n",
       "  74.87562808028454,\n",
       "  75.06504116806575,\n",
       "  75.13187313359396,\n",
       "  75.01096043267906,\n",
       "  74.94864367778933,\n",
       "  74.85015555934059,\n",
       "  74.8811583032497,\n",
       "  74.87022892564413,\n",
       "  74.90384620298865,\n",
       "  74.92510500865708,\n",
       "  74.91081092231133,\n",
       "  74.88349997885554,\n",
       "  75.04543119826911,\n",
       "  75.44536669420465,\n",
       "  75.48889243028331,\n",
       "  75.42365798246904,\n",
       "  75.07574920515515,\n",
       "  74.93184284226619,\n",
       "  74.90284888756,\n",
       "  74.93005489803359,\n",
       "  74.8782450835075,\n",
       "  74.88989334083769,\n",
       "  75.09308218092137,\n",
       "  75.12441449061095,\n",
       "  75.42679532635925,\n",
       "  75.9165839621168,\n",
       "  75.63766273163411,\n",
       "  75.80786081424621,\n",
       "  75.63016929117721,\n",
       "  75.52643711843379,\n",
       "  75.58692566813636,\n",
       "  75.94262518842278,\n",
       "  76.40615538994477,\n",
       "  75.78142492036189,\n",
       "  76.0073596980998,\n",
       "  76.86121386639059,\n",
       "  77.60621532079718,\n",
       "  77.64582784556139,\n",
       "  77.5021069436964,\n",
       "  77.68211572482122,\n",
       "  77.66959680170623,\n",
       "  77.60455449932732,\n",
       "  76.87279725728978,\n",
       "  77.04596258801539,\n",
       "  77.33273470074158,\n",
       "  78.01323957255359,\n",
       "  77.4144490080694,\n",
       "  78.6858417092567,\n",
       "  78.30786691553209,\n",
       "  77.89272136024306,\n",
       "  78.25405082848685,\n",
       "  79.85458643844125,\n",
       "  80.76907612059738,\n",
       "  80.62650809647761,\n",
       "  80.25919065723338,\n",
       "  80.12682501104558,\n",
       "  78.7375512568215,\n",
       "  78.69614471258326,\n",
       "  79.40410296630556,\n",
       "  79.1439213589277,\n",
       "  80.12043544265394,\n",
       "  80.64588264669447,\n",
       "  80.01561687837926,\n",
       "  79.05588273867176,\n",
       "  79.85665483955265,\n",
       "  80.93074742379234,\n",
       "  80.93239626602178,\n",
       "  80.76961673225685,\n",
       "  81.88334181527712,\n",
       "  82.71892877015422,\n",
       "  83.1624351663671,\n",
       "  83.39181408106978,\n",
       "  84.29114112259553,\n",
       "  82.709149591558,\n",
       "  81.54421600302857,\n",
       "  80.49320817248567,\n",
       "  81.98325028183642,\n",
       "  81.59276880055425,\n",
       "  83.59842709414826,\n",
       "  85.55296581306263,\n",
       "  87.3807075661274,\n",
       "  89.30295335078877,\n",
       "  91.6187829949806,\n",
       "  97.08551623492224,\n",
       "  91.86516020733575,\n",
       "  96.955623680335,\n",
       "  105.5605532079506,\n",
       "  173.2537518838206,\n",
       "  111.67677956291612,\n",
       "  112.71538194180656,\n",
       "  131.24012498096704,\n",
       "  105.73025584650935,\n",
       "  112.12332739851792,\n",
       "  114.29682374464309,\n",
       "  102.9526723317172,\n",
       "  101.85179309899122,\n",
       "  108.08631398203566,\n",
       "  96.61363693613748,\n",
       "  100.23637146715518,\n",
       "  112.14812610192584,\n",
       "  104.57061695325906,\n",
       "  96.34780235182109,\n",
       "  94.18831049651256,\n",
       "  102.52869764596284,\n",
       "  106.91340841826002,\n",
       "  98.84553874555922,\n",
       "  98.76580262164849,\n",
       "  100.01096269273445,\n",
       "  97.2199487416208,\n",
       "  93.21533711106596,\n",
       "  94.32350056242201,\n",
       "  90.87321613170099,\n",
       "  88.90181226202348,\n",
       "  90.1431538264522,\n",
       "  92.71880658594209,\n",
       "  90.36492858356765,\n",
       "  88.04894957052836,\n",
       "  86.93322961696529,\n",
       "  86.248111691268,\n",
       "  87.55337515971506,\n",
       "  87.2505019174479,\n",
       "  90.00294230355716,\n",
       "  88.15077429068407,\n",
       "  87.65285367563972,\n",
       "  86.02826692129335,\n",
       "  84.44324479679528,\n",
       "  85.5016330215888,\n",
       "  83.42738494827911,\n",
       "  83.79809151374178,\n",
       "  85.63813022145432,\n",
       "  86.37129911934926,\n",
       "  84.98158422213717,\n",
       "  87.18006312131044,\n",
       "  87.55800558528765,\n",
       "  86.544007620399,\n",
       "  88.36111109568978,\n",
       "  87.34340441185307,\n",
       "  87.25986978157718,\n",
       "  84.76867422708898,\n",
       "  83.06140193607723,\n",
       "  81.27070346454386,\n",
       "  79.91246223130399,\n",
       "  80.40771461670212,\n",
       "  80.36727317922069,\n",
       "  79.74291659143051,\n",
       "  80.1089045481371,\n",
       "  79.70600495904144,\n",
       "  78.62578986930201],\n",
       " [78.16869210473672,\n",
       "  78.18599661268796,\n",
       "  78.44703033730568,\n",
       "  78.71033418626558,\n",
       "  78.5909008193892,\n",
       "  77.34461547036445,\n",
       "  78.47856972013689,\n",
       "  79.57494191703846,\n",
       "  78.57385075504686,\n",
       "  77.9526600677071,\n",
       "  77.10962349994398,\n",
       "  77.64592998429288,\n",
       "  78.76399046066804,\n",
       "  78.9708841154536,\n",
       "  77.71880865750974,\n",
       "  78.14601163277634,\n",
       "  77.96511929032538,\n",
       "  78.09609900711148,\n",
       "  77.04131905723732,\n",
       "  77.7179432424948,\n",
       "  77.57557481821426,\n",
       "  77.64687135456774,\n",
       "  78.17470000529373,\n",
       "  78.2246838353334,\n",
       "  77.51069178155159,\n",
       "  77.75008907695039,\n",
       "  77.02472083945818,\n",
       "  76.96239352135633,\n",
       "  77.2529520028267,\n",
       "  76.7218689302266,\n",
       "  76.9242627356567,\n",
       "  77.09982001918993,\n",
       "  77.56982966125675,\n",
       "  78.65214372107869,\n",
       "  79.24167007077307,\n",
       "  80.031071911579,\n",
       "  78.90418632973912,\n",
       "  79.96811863772942,\n",
       "  80.07920531440944,\n",
       "  80.00307583756694,\n",
       "  79.56386796470895,\n",
       "  80.44636593287899,\n",
       "  80.40719382642826,\n",
       "  79.33341908514882,\n",
       "  79.5884020643464,\n",
       "  80.54257463833076,\n",
       "  80.77920224859267,\n",
       "  82.18487510406378,\n",
       "  83.15134504460022,\n",
       "  81.68925153849047,\n",
       "  80.32060856930013,\n",
       "  81.28681987719142,\n",
       "  80.72437932487627,\n",
       "  79.7460297713947,\n",
       "  79.41273587081159,\n",
       "  78.53908730310172,\n",
       "  79.61919126088219,\n",
       "  80.00749311814137,\n",
       "  79.96000319805965,\n",
       "  80.87561212762918,\n",
       "  79.59687917284016,\n",
       "  80.02416337273598,\n",
       "  80.16750811001458,\n",
       "  79.19574910831835,\n",
       "  79.97407401870746,\n",
       "  80.88487993394781,\n",
       "  80.23861813390477,\n",
       "  79.81794123542066,\n",
       "  81.14826316013922,\n",
       "  80.04111747915263,\n",
       "  79.4161507714346,\n",
       "  79.14642498048917,\n",
       "  79.56824171191673,\n",
       "  79.0789675375016,\n",
       "  80.1653136412239,\n",
       "  80.94162241498604,\n",
       "  81.40288986826278,\n",
       "  80.16550612368297,\n",
       "  81.00362027132529,\n",
       "  82.53851908527714,\n",
       "  81.66863782109164,\n",
       "  82.62856890654766,\n",
       "  82.41502196845366,\n",
       "  82.9300089715487,\n",
       "  83.47670621407701,\n",
       "  82.4203780661595,\n",
       "  83.75245175900798,\n",
       "  85.22273921944321,\n",
       "  84.97379933077664,\n",
       "  84.51409814585918,\n",
       "  84.50721820830972,\n",
       "  83.97598864222203,\n",
       "  84.4460628860082,\n",
       "  85.07570301739143,\n",
       "  84.62898831386254,\n",
       "  86.69967084852867,\n",
       "  86.01152721679165,\n",
       "  84.49573585791182,\n",
       "  83.45454912031873,\n",
       "  83.79655381126342,\n",
       "  84.27432590950193,\n",
       "  82.85460665945531,\n",
       "  82.1728087485189,\n",
       "  81.27295287528014,\n",
       "  81.6194110852228,\n",
       "  80.8418557179494,\n",
       "  81.0617115284829,\n",
       "  80.58419981510626,\n",
       "  79.9963161156808,\n",
       "  81.07023136687187,\n",
       "  80.27590915653757,\n",
       "  79.25885803819374,\n",
       "  77.98166811751008,\n",
       "  78.12552441575653,\n",
       "  77.34596551856632,\n",
       "  77.45444252524112,\n",
       "  77.98910030762647,\n",
       "  78.0360140713758,\n",
       "  77.3709617039687,\n",
       "  76.5851667681279,\n",
       "  75.9864295907918,\n",
       "  76.00031758710153,\n",
       "  76.45041538844801,\n",
       "  76.48903359976424,\n",
       "  76.21862234669932,\n",
       "  76.02566540972721,\n",
       "  75.85963408238379,\n",
       "  76.49823861860666,\n",
       "  75.85224187729943,\n",
       "  75.95461991976579,\n",
       "  76.28968923501768,\n",
       "  75.98726762992524,\n",
       "  76.43223360336918,\n",
       "  76.33789616369069,\n",
       "  76.37958118069862,\n",
       "  76.14110733558984,\n",
       "  76.51333824519307,\n",
       "  75.97399097154491,\n",
       "  75.60379878136517,\n",
       "  75.50755986045789,\n",
       "  75.39693578952868,\n",
       "  75.14652873744976,\n",
       "  75.20892401298656,\n",
       "  75.54307327711771,\n",
       "  75.68544972918474,\n",
       "  75.31829924388155,\n",
       "  75.48344414538003,\n",
       "  75.25614704066864,\n",
       "  75.35169915338157,\n",
       "  75.16553424113847,\n",
       "  75.15089197528557,\n",
       "  75.26060827769129,\n",
       "  75.45502347421566,\n",
       "  75.27741030990632,\n",
       "  75.47269656497163,\n",
       "  75.49531714342253,\n",
       "  75.81865954972199,\n",
       "  75.89775168848678,\n",
       "  76.12957552655722,\n",
       "  76.17293941932398,\n",
       "  75.62745174981879,\n",
       "  75.561546438614,\n",
       "  75.41299034119592,\n",
       "  75.84019021056582,\n",
       "  75.65283442949254,\n",
       "  75.8605467369925,\n",
       "  75.83293173777358,\n",
       "  75.8528806095176,\n",
       "  75.6766196555981,\n",
       "  75.61721320835348,\n",
       "  75.42688771958888,\n",
       "  75.59530335061422,\n",
       "  76.01769722916707,\n",
       "  76.35359356076543,\n",
       "  76.29534934400867,\n",
       "  75.7119185032504,\n",
       "  75.32717893522623,\n",
       "  75.09709660299606,\n",
       "  75.0538868693052,\n",
       "  75.01712558354052,\n",
       "  75.01143224305368,\n",
       "  75.16701164520862,\n",
       "  75.02745397667773,\n",
       "  75.05105426732983,\n",
       "  75.08818928010845,\n",
       "  75.07184706150409,\n",
       "  75.28452689718851,\n",
       "  75.25612505214802,\n",
       "  75.29579232748283,\n",
       "  74.9999909797511,\n",
       "  74.97690139951165,\n",
       "  74.93117281056337,\n",
       "  75.06017579752778,\n",
       "  75.15032228429273,\n",
       "  75.10455994712737,\n",
       "  75.05686348246911,\n",
       "  75.20094732171891,\n",
       "  75.16987941299548,\n",
       "  75.333266783791,\n",
       "  75.73287920656172,\n",
       "  75.82116374504434,\n",
       "  75.7363068462113,\n",
       "  76.25175454880336,\n",
       "  76.18015790455954,\n",
       "  76.19634720543475,\n",
       "  76.19063278988983,\n",
       "  76.12821151385438,\n",
       "  76.27863944673366,\n",
       "  75.73151001882239,\n",
       "  75.4916543171012,\n",
       "  75.60867971763157,\n",
       "  75.77053475137852,\n",
       "  76.13212847647995,\n",
       "  75.6549176836956,\n",
       "  75.62786233867993,\n",
       "  75.40942499558032,\n",
       "  75.51803587130564,\n",
       "  75.1356404433912,\n",
       "  75.04337402689436,\n",
       "  75.03712055649184,\n",
       "  75.2596793766964,\n",
       "  75.37725270422864,\n",
       "  75.8165177283758,\n",
       "  75.57712132788798,\n",
       "  75.7004434529289,\n",
       "  75.62929931888068,\n",
       "  75.69923161326123,\n",
       "  75.3210757719528,\n",
       "  74.99013488036087,\n",
       "  75.01825214438205,\n",
       "  74.9895668384525,\n",
       "  74.95434067628905,\n",
       "  75.11675086334503,\n",
       "  75.03227050192424,\n",
       "  75.15367258001359,\n",
       "  75.35231934100817,\n",
       "  75.19626927790401,\n",
       "  74.9965341347346,\n",
       "  75.06574894420467,\n",
       "  75.24819087553658,\n",
       "  75.1299153763716,\n",
       "  75.06154374818207,\n",
       "  75.0164991243807,\n",
       "  74.95679565534579,\n",
       "  75.05870899626558,\n",
       "  75.25986584052745,\n",
       "  75.50666416149384,\n",
       "  75.83133112116424,\n",
       "  75.76475181128137,\n",
       "  75.54546514691631,\n",
       "  75.54991731545196,\n",
       "  75.29738338672705,\n",
       "  75.40523571319244,\n",
       "  75.27411540153739,\n",
       "  75.55995447333248,\n",
       "  75.59005337905847,\n",
       "  76.06440894201504,\n",
       "  75.95699119413655,\n",
       "  76.32971433828894,\n",
       "  75.79168148219513,\n",
       "  75.40243330446536,\n",
       "  75.5882658478115,\n",
       "  75.71091917152826,\n",
       "  75.52809666081647,\n",
       "  76.10555230170674,\n",
       "  76.53799298033877,\n",
       "  77.1437298583361,\n",
       "  76.62099592712426,\n",
       "  76.75779510704686,\n",
       "  77.36905403569051,\n",
       "  77.08821649125228,\n",
       "  78.03383015793585,\n",
       "  78.46634180257925,\n",
       "  78.27480024584699,\n",
       "  78.52355190856998,\n",
       "  78.48765159834718,\n",
       "  78.26934675773204,\n",
       "  77.31927408264906,\n",
       "  76.62238758800942,\n",
       "  76.17872880489249,\n",
       "  75.80336446034526,\n",
       "  75.52516550658929,\n",
       "  75.32965070971366,\n",
       "  75.56174942380102,\n",
       "  75.49955017071201,\n",
       "  75.1987411501845,\n",
       "  75.12678088293218,\n",
       "  75.385799720242,\n",
       "  75.31944390566264,\n",
       "  75.61187074692646,\n",
       "  75.84059029092509,\n",
       "  76.08672429497567,\n",
       "  75.95171075163015,\n",
       "  75.40789144334089,\n",
       "  75.41218930719853,\n",
       "  75.68284560542061,\n",
       "  75.68877300041814,\n",
       "  75.79922786111575,\n",
       "  75.8534550712971,\n",
       "  75.52996553884246,\n",
       "  75.28115373873955,\n",
       "  75.73579355620254,\n",
       "  76.15282948258034,\n",
       "  76.08521062148267,\n",
       "  76.24509513385642,\n",
       "  76.59698183343448,\n",
       "  76.75371357581366,\n",
       "  77.33273019587479,\n",
       "  78.4077761586392,\n",
       "  78.4858130457183,\n",
       "  78.20303684610187,\n",
       "  78.08425141182015,\n",
       "  78.91158586549021,\n",
       "  78.95692253091376,\n",
       "  79.99704417595791,\n",
       "  80.22738282144671,\n",
       "  79.54764158137263,\n",
       "  79.18500444610602,\n",
       "  79.3142840259697,\n",
       "  80.23697054229758,\n",
       "  80.48290457415136,\n",
       "  79.6371771532086,\n",
       "  78.73769045091314,\n",
       "  78.22849522915433,\n",
       "  78.43624264326371,\n",
       "  78.23360884926016,\n",
       "  77.11077649882675,\n",
       "  76.7711613889806,\n",
       "  76.00340219078358,\n",
       "  76.26769913627369,\n",
       "  76.75240247512708,\n",
       "  76.11119724202364,\n",
       "  76.01702745126678,\n",
       "  76.43798599058984,\n",
       "  76.64074008588558,\n",
       "  75.99584875642225,\n",
       "  76.40613702367374,\n",
       "  75.82631600619494,\n",
       "  75.46366992179334,\n",
       "  75.52435751010889,\n",
       "  75.33784770074519,\n",
       "  75.73839552366168,\n",
       "  75.66132262499545,\n",
       "  75.26800594896494,\n",
       "  75.73826740670776,\n",
       "  76.19039529949558,\n",
       "  76.11399668601632,\n",
       "  76.18599873917604,\n",
       "  76.37783709204001,\n",
       "  76.72671344222933,\n",
       "  76.8458966058041,\n",
       "  76.15695798212623,\n",
       "  75.66091384265174,\n",
       "  75.58451969019409,\n",
       "  75.62460752004102,\n",
       "  75.48611812987599,\n",
       "  75.34668956028709,\n",
       "  75.15938380377116,\n",
       "  75.36833547944214,\n",
       "  75.26558840393983,\n",
       "  75.02097431126516,\n",
       "  75.007295771668,\n",
       "  75.0351333747836,\n",
       "  75.06784260395968,\n",
       "  75.155032543247,\n",
       "  74.87050044656567,\n",
       "  74.77847812684081,\n",
       "  74.74841354715338,\n",
       "  74.9027245028191,\n",
       "  74.82707863293714,\n",
       "  74.90865423721873,\n",
       "  74.81092030678016,\n",
       "  74.76806020617254,\n",
       "  74.75437453625113,\n",
       "  74.80881933668212,\n",
       "  75.09702354915746,\n",
       "  75.43168866376463,\n",
       "  75.42408559201453,\n",
       "  75.30995372918453,\n",
       "  75.51099499544449,\n",
       "  75.49880862980994,\n",
       "  75.56874270354679,\n",
       "  75.27553740107865,\n",
       "  75.37722375686569,\n",
       "  75.37726242829626,\n",
       "  75.57565499911172,\n",
       "  75.53241492520044,\n",
       "  75.66897644843458,\n",
       "  76.34360181905309,\n",
       "  76.15495880231751,\n",
       "  76.15924803447821,\n",
       "  75.97111862833712,\n",
       "  76.35671750985347,\n",
       "  75.71226747279466,\n",
       "  75.99019954070344,\n",
       "  75.51411985230696,\n",
       "  75.45567857308393,\n",
       "  75.59166956516026,\n",
       "  75.66962096173211,\n",
       "  75.91343600726515,\n",
       "  75.87569327518871,\n",
       "  75.86624935399715,\n",
       "  75.82060038419279,\n",
       "  75.64829687222009,\n",
       "  75.7202301492325,\n",
       "  75.94148371538321,\n",
       "  76.41283235431888,\n",
       "  76.81432404172007,\n",
       "  76.8715324584106,\n",
       "  76.67855962477334,\n",
       "  76.3372672879453,\n",
       "  76.36657647197386,\n",
       "  77.03039647371348,\n",
       "  76.86213342049642,\n",
       "  77.03838180124087,\n",
       "  77.7857008912667,\n",
       "  77.04992167733985,\n",
       "  76.72929925383234,\n",
       "  76.959821346136,\n",
       "  76.59899195018332,\n",
       "  76.27522788454719,\n",
       "  75.85544015478489,\n",
       "  75.77866381174412,\n",
       "  76.3152286951664,\n",
       "  75.70329540119516,\n",
       "  75.59157983402953,\n",
       "  75.91298343126932,\n",
       "  76.32817278728035,\n",
       "  75.96092721002408,\n",
       "  76.24053700452299,\n",
       "  76.566566322737,\n",
       "  77.44159279696028,\n",
       "  77.94912192578806,\n",
       "  77.71059342614149,\n",
       "  78.00840390053924,\n",
       "  78.31265364389488,\n",
       "  77.24744021541427,\n",
       "  78.45031899128053,\n",
       "  77.34348102661713,\n",
       "  77.26219021098505,\n",
       "  76.50271400087499,\n",
       "  76.7024067991473,\n",
       "  76.02540752498402,\n",
       "  76.04600485323377,\n",
       "  76.22177435911532,\n",
       "  76.46264700843187,\n",
       "  76.58844300332865,\n",
       "  76.47570821741036,\n",
       "  76.26103250629033,\n",
       "  76.35911307299399,\n",
       "  75.84487368004208,\n",
       "  75.5185976106275,\n",
       "  75.8518555423988,\n",
       "  75.69322275253077,\n",
       "  75.36931653512458,\n",
       "  75.71431469555951,\n",
       "  76.07157366325981,\n",
       "  76.27388064599054,\n",
       "  76.31823239131027,\n",
       "  77.19795590280673,\n",
       "  77.24371352699858,\n",
       "  76.67441274235694,\n",
       "  76.92428331424703,\n",
       "  77.31345335113032,\n",
       "  76.49118354253297,\n",
       "  76.94468048719746,\n",
       "  77.68393408180177,\n",
       "  77.41260208284628,\n",
       "  77.9421206973261,\n",
       "  77.98734629987842,\n",
       "  78.98305700841343,\n",
       "  78.77700785299056,\n",
       "  79.94702363973087,\n",
       "  78.86319624582916,\n",
       "  78.25833217615686,\n",
       "  79.00880436457892,\n",
       "  80.28039982458179,\n",
       "  80.33319463816972,\n",
       "  79.54518807900145,\n",
       "  79.06288103329707,\n",
       "  79.52025230162685,\n",
       "  78.4328516934497,\n",
       "  77.93784963817049,\n",
       "  78.17532662873579,\n",
       "  78.50163220685567,\n",
       "  79.34009909168775,\n",
       "  79.51081383550647,\n",
       "  81.34840613395438,\n",
       "  81.84736461404488,\n",
       "  81.09483774959612,\n",
       "  80.8863273828473,\n",
       "  81.67870094421161,\n",
       "  80.69491115945448,\n",
       "  80.92926437470831,\n",
       "  80.23236894631664,\n",
       "  79.55692974866862,\n",
       "  78.0390259051893,\n",
       "  77.55876676781031,\n",
       "  77.87581192506903,\n",
       "  76.8918180449791],\n",
       " [74.96359367649703,\n",
       "  74.98477706054916,\n",
       "  75.00121740071413,\n",
       "  74.9703378765358,\n",
       "  74.97293204202268,\n",
       "  75.16210177489967,\n",
       "  75.02930278558813,\n",
       "  74.95065866839303,\n",
       "  75.15743437590484,\n",
       "  75.18277018437266,\n",
       "  75.10847209166921,\n",
       "  75.3208244628164,\n",
       "  75.33505388899809,\n",
       "  75.47683145757924,\n",
       "  75.34920720397898,\n",
       "  75.45020610730509,\n",
       "  75.89222341208163,\n",
       "  75.98378082094199,\n",
       "  76.08251422707438,\n",
       "  76.43276828187878,\n",
       "  76.70460937318515,\n",
       "  76.23688774205819,\n",
       "  75.83951799730791,\n",
       "  75.5984395142108,\n",
       "  76.1529765546779,\n",
       "  75.84957384644059,\n",
       "  75.47843578440616,\n",
       "  75.1888373849845,\n",
       "  75.04862166137008,\n",
       "  75.01901494316691,\n",
       "  75.1510666254272,\n",
       "  75.14916796052259,\n",
       "  75.22662611682624,\n",
       "  75.20072747080222,\n",
       "  75.28218327726886,\n",
       "  75.15448543818393,\n",
       "  75.30867867044032,\n",
       "  75.32587036843006,\n",
       "  75.41461331446575,\n",
       "  75.21287870630059,\n",
       "  75.37196720798133,\n",
       "  75.48699266532053,\n",
       "  75.18265387176277,\n",
       "  75.30237203274747,\n",
       "  75.52731735829441,\n",
       "  75.65208569057631,\n",
       "  76.12002406560853,\n",
       "  76.64800858044104,\n",
       "  76.72644113622354,\n",
       "  76.82398484852234,\n",
       "  76.65630902957787,\n",
       "  76.4381282509818,\n",
       "  76.8940365169818,\n",
       "  77.62516385537566,\n",
       "  77.12486268356407,\n",
       "  77.94198318096446,\n",
       "  76.86451376780802,\n",
       "  76.51232015305955,\n",
       "  77.0171517555057,\n",
       "  76.76938047683036,\n",
       "  77.13023893453793,\n",
       "  77.46978554966925,\n",
       "  76.60498673494985,\n",
       "  76.4790025614292,\n",
       "  76.19050993926524,\n",
       "  76.22538829867241,\n",
       "  76.58852073612124,\n",
       "  76.95476215278526,\n",
       "  76.46122496202446,\n",
       "  76.65961719643224,\n",
       "  77.0526731184433,\n",
       "  78.0935979252069,\n",
       "  77.74415682077257,\n",
       "  77.19572440695214,\n",
       "  77.2093951117609,\n",
       "  78.18825125999118,\n",
       "  77.90732137650723,\n",
       "  77.23899861738538,\n",
       "  76.7937841749109,\n",
       "  77.11148510396838,\n",
       "  76.53571140907587,\n",
       "  77.00070906638207,\n",
       "  76.90291961434298,\n",
       "  76.47075238287552,\n",
       "  76.64999910419036,\n",
       "  76.51643913328004,\n",
       "  76.18776944276667,\n",
       "  75.62747031341128,\n",
       "  75.81014433826395,\n",
       "  75.58642767558284,\n",
       "  75.85877878702385,\n",
       "  76.59944702324073,\n",
       "  76.0948762211473,\n",
       "  75.75988304768251,\n",
       "  75.47721790021777,\n",
       "  75.29891140899251,\n",
       "  75.54486445557177,\n",
       "  75.32053117176625,\n",
       "  75.13287563218248,\n",
       "  74.97538889586191,\n",
       "  75.10818416683358,\n",
       "  75.27543584286047,\n",
       "  75.57448578703442,\n",
       "  75.6045709276924,\n",
       "  75.62930000269009,\n",
       "  75.49618562682879,\n",
       "  75.57519316426865,\n",
       "  75.82763175185067,\n",
       "  76.05242785655697,\n",
       "  76.02130515013388,\n",
       "  75.84563699067014,\n",
       "  75.59314306760044,\n",
       "  75.26593140806972,\n",
       "  75.57920104204493,\n",
       "  75.50748056006243,\n",
       "  75.56337846656812,\n",
       "  75.93035648152471,\n",
       "  76.28282755212017,\n",
       "  76.08516356621719,\n",
       "  76.70109467780279,\n",
       "  76.24542283733345,\n",
       "  75.79826409150073,\n",
       "  75.57843694093916,\n",
       "  75.99360561714407,\n",
       "  75.52176438063879,\n",
       "  75.34334144747157,\n",
       "  75.60407144613654,\n",
       "  75.7708242890326,\n",
       "  75.63762417651655,\n",
       "  75.35757403404784,\n",
       "  75.39264240913515,\n",
       "  75.4363780079478,\n",
       "  75.80365179525322,\n",
       "  76.09413452440798,\n",
       "  76.2712048304448,\n",
       "  76.7539524045423,\n",
       "  76.79540328489462,\n",
       "  76.32986429678456,\n",
       "  76.20524305761565,\n",
       "  75.93999003889816,\n",
       "  76.10886617943889,\n",
       "  75.88541670703148,\n",
       "  75.77733013513611,\n",
       "  75.81457663175564,\n",
       "  75.87566932353333,\n",
       "  75.63277649739419,\n",
       "  75.54338512351543,\n",
       "  75.59580360910275,\n",
       "  75.59960758439888,\n",
       "  75.38827327482278,\n",
       "  75.334328327314,\n",
       "  75.54854186909755,\n",
       "  75.93465271916898,\n",
       "  75.92159561538755,\n",
       "  75.73084266042565,\n",
       "  75.41153373628173,\n",
       "  75.44362216114033,\n",
       "  75.83623162413912,\n",
       "  75.76110107025563,\n",
       "  75.74119435331987,\n",
       "  75.75372389752485,\n",
       "  75.85479332287744,\n",
       "  76.06352781881947,\n",
       "  76.08198200618739,\n",
       "  76.13864586739221,\n",
       "  76.22542095923814,\n",
       "  75.95844892888496,\n",
       "  75.99483170249769,\n",
       "  75.89648487954011,\n",
       "  75.91678718740373,\n",
       "  76.54004652969181,\n",
       "  76.97460074522185,\n",
       "  77.36408595945184,\n",
       "  78.12263710524479,\n",
       "  79.36556978962736,\n",
       "  78.06945742757401,\n",
       "  77.41213926208736,\n",
       "  76.579390959177,\n",
       "  77.027399689298,\n",
       "  77.73316944456855,\n",
       "  78.78778935313298,\n",
       "  79.0229357547024,\n",
       "  78.93370105994306,\n",
       "  78.70350237617507,\n",
       "  78.60125043792058,\n",
       "  79.13549504997025,\n",
       "  80.1855406106485,\n",
       "  79.88811410494937,\n",
       "  79.06794212208304,\n",
       "  79.92700671167837,\n",
       "  80.24067700390407,\n",
       "  79.47200404739266,\n",
       "  78.93407885273845,\n",
       "  78.42823753457617,\n",
       "  78.6943926191294,\n",
       "  79.64498278513909,\n",
       "  79.93445329667466,\n",
       "  81.10777695290848,\n",
       "  80.98964535132079,\n",
       "  80.73758798900472,\n",
       "  81.14676868243009,\n",
       "  79.60874306583594,\n",
       "  79.83600826682425,\n",
       "  79.634031304295,\n",
       "  78.84763221543699,\n",
       "  79.28774297761885,\n",
       "  80.19140776427069,\n",
       "  79.93335055087368,\n",
       "  80.4122458523095,\n",
       "  82.06374418894343,\n",
       "  82.4443517773891,\n",
       "  83.54764304175683,\n",
       "  83.36856821570701,\n",
       "  84.3268673326079,\n",
       "  83.92917440566777,\n",
       "  85.30118821928052,\n",
       "  85.67394202138348,\n",
       "  85.01932493568903,\n",
       "  85.4558535766634,\n",
       "  83.46134285600327,\n",
       "  82.79201757556646,\n",
       "  81.72066360789233,\n",
       "  80.57763567389975,\n",
       "  79.35350044111185,\n",
       "  78.34316423412965,\n",
       "  78.1759062548475,\n",
       "  78.62480661036005,\n",
       "  79.10658313734343,\n",
       "  78.25003529664158,\n",
       "  78.62694698404215,\n",
       "  79.21334208042968,\n",
       "  78.00618092866779,\n",
       "  77.97905936051859,\n",
       "  77.1471449171454,\n",
       "  77.8970707280129,\n",
       "  77.7707018933192,\n",
       "  77.2481381088786,\n",
       "  78.08471880512225,\n",
       "  78.25350177328917,\n",
       "  77.82120713284985,\n",
       "  77.12896411263067,\n",
       "  77.45979595110524,\n",
       "  77.08910846993363,\n",
       "  76.49970286630911,\n",
       "  77.31519391664318,\n",
       "  77.57311015453422,\n",
       "  76.83196850619935,\n",
       "  76.47254892011232,\n",
       "  76.6180681377891,\n",
       "  76.54576108707516,\n",
       "  76.82405246970927,\n",
       "  77.32405489037566,\n",
       "  77.61160658903079,\n",
       "  76.84646724185716,\n",
       "  76.58539673332179,\n",
       "  77.06897528481682,\n",
       "  77.97043439695872,\n",
       "  77.39159578685666,\n",
       "  76.81721399359745,\n",
       "  76.94396232032234,\n",
       "  76.58504997348282,\n",
       "  76.72694777125076,\n",
       "  77.06151092397435,\n",
       "  77.64591021788998,\n",
       "  78.35031080166476,\n",
       "  78.01827474123655,\n",
       "  77.9130732965015,\n",
       "  77.79402514559494,\n",
       "  77.40378008594611,\n",
       "  77.56785352231908,\n",
       "  78.61370853277033,\n",
       "  78.82406789911545,\n",
       "  79.18751538606054,\n",
       "  78.59074363456178,\n",
       "  79.35603864552377,\n",
       "  78.93887410268462,\n",
       "  78.83826732792328,\n",
       "  78.30611871518954,\n",
       "  78.96760397599763,\n",
       "  78.66377575872572,\n",
       "  79.25684536346978,\n",
       "  79.98216624542763,\n",
       "  80.07113801231287,\n",
       "  81.67953079416276,\n",
       "  81.12267598991914,\n",
       "  82.26103589195232,\n",
       "  83.3194185533674,\n",
       "  84.62793825557597,\n",
       "  82.96683442727041,\n",
       "  81.70169170274865,\n",
       "  82.52626387448696,\n",
       "  84.1590287446441,\n",
       "  83.30250796204665,\n",
       "  83.69498481170574,\n",
       "  83.66079244924559,\n",
       "  83.21370451979183,\n",
       "  82.0815437743264,\n",
       "  80.85976132185834,\n",
       "  81.20714060855899,\n",
       "  81.159041425267,\n",
       "  81.31906017624227,\n",
       "  80.55569243264186,\n",
       "  81.49101584122829,\n",
       "  81.07871782235452,\n",
       "  80.20229425581428,\n",
       "  79.28595947225776,\n",
       "  79.39418308617019,\n",
       "  78.72559865438828,\n",
       "  77.7735776579921,\n",
       "  77.96581066741015,\n",
       "  77.95124206396736,\n",
       "  77.04122875169027,\n",
       "  76.30842152195449,\n",
       "  76.94344215828444,\n",
       "  77.16164267935143,\n",
       "  77.39496058456656,\n",
       "  76.7757645779022,\n",
       "  77.0450150303963,\n",
       "  77.73642149097172,\n",
       "  77.16653175261806,\n",
       "  76.93919516444609,\n",
       "  77.2767688453106,\n",
       "  76.50270440891634,\n",
       "  76.38531261404367,\n",
       "  76.41864701749459,\n",
       "  76.55353511299354,\n",
       "  77.33088192068789,\n",
       "  77.44231127115044,\n",
       "  77.0280562759182,\n",
       "  77.07832155077617,\n",
       "  76.79965413153005,\n",
       "  77.39193781610543,\n",
       "  77.46874122968782,\n",
       "  77.31311863323472,\n",
       "  76.80705721392864,\n",
       "  76.830832357792,\n",
       "  76.47646123306556,\n",
       "  76.40793891481049,\n",
       "  76.62346060573584,\n",
       "  77.07943866551365,\n",
       "  77.58722733413258,\n",
       "  78.29995330475346,\n",
       "  78.6802512715656,\n",
       "  78.31051658614938,\n",
       "  78.85882779192858,\n",
       "  78.89427421109181,\n",
       "  78.52365980456258,\n",
       "  78.16913272102732,\n",
       "  79.03622377397173,\n",
       "  79.9954637248536,\n",
       "  79.73964467131921,\n",
       "  81.03391472795565,\n",
       "  80.99686352355407,\n",
       "  81.05302837584597,\n",
       "  80.47888176725598,\n",
       "  80.27531792856419,\n",
       "  80.53526384318697,\n",
       "  80.07288452250567,\n",
       "  79.26432179255059,\n",
       "  79.8636696550436,\n",
       "  79.81376446598699,\n",
       "  80.83857566440234,\n",
       "  80.70745722785443,\n",
       "  81.49257261597647,\n",
       "  82.71236352723352,\n",
       "  83.43601118878057,\n",
       "  84.34069251719775,\n",
       "  84.52969578468166,\n",
       "  85.03154253443827,\n",
       "  83.77411453633829,\n",
       "  83.13629549277054,\n",
       "  82.59860542090506,\n",
       "  82.55448726335962,\n",
       "  81.10838004684132,\n",
       "  80.54497726372982,\n",
       "  81.45175476124527,\n",
       "  80.11616761477532,\n",
       "  80.23071388259565,\n",
       "  79.41323305863365,\n",
       "  78.7693506422563,\n",
       "  78.09846045628997,\n",
       "  78.96234793899553,\n",
       "  78.0731459697246,\n",
       "  78.37054120328004,\n",
       "  79.54080060432591,\n",
       "  79.28476545994957,\n",
       "  78.98571870953786,\n",
       "  78.38118133175225,\n",
       "  78.32146023120606,\n",
       "  77.63671546246862,\n",
       "  78.25850087538576,\n",
       "  79.08627677839647,\n",
       "  78.87181249887291,\n",
       "  79.90298128166435,\n",
       "  79.21506126616549,\n",
       "  79.88586596480786,\n",
       "  80.24702423990696,\n",
       "  80.36303858816287,\n",
       "  80.20081422405984,\n",
       "  78.83326412585686,\n",
       "  79.65194232282656,\n",
       "  78.65099059842338,\n",
       "  78.18052249674307,\n",
       "  78.10800489367458,\n",
       "  78.49653070687012,\n",
       "  78.24557243795583,\n",
       "  79.31813587226367,\n",
       "  78.87551253023875,\n",
       "  78.69692532670331,\n",
       "  78.37824077721653,\n",
       "  77.81896940232741,\n",
       "  77.09998827147976,\n",
       "  77.65354194380934,\n",
       "  77.28674963357561,\n",
       "  76.50888206216484,\n",
       "  77.27953562858299,\n",
       "  78.19089356057817,\n",
       "  77.08918787457604,\n",
       "  77.75913435916398,\n",
       "  77.30345975275218,\n",
       "  76.72106351342426,\n",
       "  77.18279414315363,\n",
       "  76.35547039510612,\n",
       "  77.05639595037012,\n",
       "  77.00887983972312,\n",
       "  76.67910540919813,\n",
       "  77.46463123504354,\n",
       "  78.10545823895751,\n",
       "  77.4002686911967,\n",
       "  78.1420067922894,\n",
       "  78.80732321247811,\n",
       "  79.12515718742652,\n",
       "  78.88629827083767,\n",
       "  79.4176587150862,\n",
       "  79.41694998936747,\n",
       "  78.66696858972712,\n",
       "  77.79286892925357,\n",
       "  78.29051169018472,\n",
       "  77.82243525823148,\n",
       "  78.95707930258848,\n",
       "  77.99980205838203,\n",
       "  78.14212532624653,\n",
       "  78.36040270555776,\n",
       "  77.30089120341674,\n",
       "  77.38868152492422,\n",
       "  77.1736025084284,\n",
       "  77.41740191520682,\n",
       "  78.33220978610663,\n",
       "  78.90722722566143,\n",
       "  79.61103995808685,\n",
       "  78.71067777998607,\n",
       "  78.14863044811987,\n",
       "  78.22479719732603,\n",
       "  77.35063453512137,\n",
       "  76.56691958090786,\n",
       "  76.21205527578488,\n",
       "  76.2152553018456,\n",
       "  76.5640379442127,\n",
       "  76.65070585496838,\n",
       "  76.76608523501694,\n",
       "  77.80289171079217,\n",
       "  77.05963624890379,\n",
       "  77.42542311488776,\n",
       "  77.10714899736504,\n",
       "  77.84710897204619,\n",
       "  76.89698042298669,\n",
       "  76.82589236883618,\n",
       "  76.49893001572222,\n",
       "  75.98667118428179,\n",
       "  76.51761408384225,\n",
       "  76.34878189908792,\n",
       "  76.77537231536508,\n",
       "  76.53891643131821,\n",
       "  76.18116554706748,\n",
       "  76.03463085934666,\n",
       "  76.41591656405718,\n",
       "  77.09888744014718,\n",
       "  76.62397836911445,\n",
       "  76.67666986619425,\n",
       "  76.89052773867594,\n",
       "  77.58637000993234,\n",
       "  77.84618475822398,\n",
       "  77.79435920880594,\n",
       "  78.40308957564994,\n",
       "  77.21816758003735,\n",
       "  76.51448548265594,\n",
       "  76.610564029948,\n",
       "  77.4206799520458,\n",
       "  77.75450824442834,\n",
       "  78.23337582161109,\n",
       "  78.88676782184166,\n",
       "  79.14840134366649,\n",
       "  79.00633477113212,\n",
       "  79.49031464334617,\n",
       "  78.42704014055309,\n",
       "  78.41991946429191,\n",
       "  78.2907364393768,\n",
       "  78.88214190091014,\n",
       "  79.45503657218585,\n",
       "  80.44612319329441]]"
      ]
     },
     "execution_count": 728,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plt.plotds_unstablized"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 729,
   "metadata": {},
   "outputs": [],
   "source": [
    "ds_stablized = np.array(ds_stablized) - ds_min\n",
    "ds_unstablized = np.array(ds_unstablized) - ds_min"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 732,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[74.99943983640928,\n",
       "  74.93105739066023,\n",
       "  74.9556374664262,\n",
       "  75.00936050131286,\n",
       "  75.00903250379353,\n",
       "  75.09093283159048,\n",
       "  74.99555280868235,\n",
       "  74.98403113547127,\n",
       "  75.0247899327513,\n",
       "  74.96311837694198,\n",
       "  74.95313127124882,\n",
       "  74.90950532208414,\n",
       "  75.10967250084107,\n",
       "  75.09945720166225,\n",
       "  75.16044931392636,\n",
       "  75.50405996730453,\n",
       "  75.75785413439885,\n",
       "  75.87253042563079,\n",
       "  76.35750121632681,\n",
       "  76.90510214896922,\n",
       "  76.54365518048152,\n",
       "  76.54025853623035,\n",
       "  76.74433371934754,\n",
       "  76.15262500248737,\n",
       "  75.96111546179138,\n",
       "  75.70920121037436,\n",
       "  75.74140668711422,\n",
       "  75.5204428926213,\n",
       "  75.32980311375081,\n",
       "  75.27192431844406,\n",
       "  75.06103559992928,\n",
       "  74.91982329934362,\n",
       "  74.97937477797385,\n",
       "  75.13170224262203,\n",
       "  75.12180483178484,\n",
       "  75.2699525783134,\n",
       "  75.25013031711252,\n",
       "  75.43577098859816,\n",
       "  75.3638846795429,\n",
       "  75.40461080911068,\n",
       "  75.52274817555313,\n",
       "  75.28060609183822,\n",
       "  75.20149929120919,\n",
       "  75.39358064192277,\n",
       "  75.34616451161163,\n",
       "  75.10014698618588,\n",
       "  75.06105121254362,\n",
       "  74.90708536487233,\n",
       "  75.0348554030951,\n",
       "  75.06520661390597,\n",
       "  75.01613446172244,\n",
       "  75.10406547338113,\n",
       "  75.39818922743933,\n",
       "  75.32704616515439,\n",
       "  75.27653249747758,\n",
       "  74.93955807271442,\n",
       "  74.9802747411568,\n",
       "  74.8251671710456,\n",
       "  74.8482031170669,\n",
       "  74.81428173572561,\n",
       "  74.7946751258327,\n",
       "  74.83155099241664,\n",
       "  74.86872468107717,\n",
       "  74.97835967625255,\n",
       "  74.93642832842852,\n",
       "  75.08259581584595,\n",
       "  75.23619443829563,\n",
       "  75.2856471336849,\n",
       "  75.18829251025754,\n",
       "  75.50531204595805,\n",
       "  75.49757274356581,\n",
       "  75.56479596203535,\n",
       "  75.25175605134646,\n",
       "  75.19763633447513,\n",
       "  75.08197805749867,\n",
       "  75.22670445418849,\n",
       "  75.07282081955485,\n",
       "  75.34013323639948,\n",
       "  75.48381519824564,\n",
       "  75.28102746050521,\n",
       "  75.21893316594804,\n",
       "  75.41324054086799,\n",
       "  75.14159240131026,\n",
       "  75.1875609520118,\n",
       "  75.45507907977196,\n",
       "  75.7219685157506,\n",
       "  75.30630542399543,\n",
       "  75.28175406499253,\n",
       "  75.13068447917613,\n",
       "  74.97012852841546,\n",
       "  74.85767776733422,\n",
       "  74.92914356709633,\n",
       "  74.9114542649994,\n",
       "  74.82567733292552,\n",
       "  74.90935072175088,\n",
       "  74.82718058683098,\n",
       "  75.02421578646519,\n",
       "  74.91256316289923,\n",
       "  75.00924076168316,\n",
       "  75.0737351222557,\n",
       "  75.23427228842881,\n",
       "  75.09643469504688,\n",
       "  75.258045025473,\n",
       "  75.04512167774422,\n",
       "  75.26484500222772,\n",
       "  75.35061904552559,\n",
       "  75.06489825198054,\n",
       "  75.08686908993185,\n",
       "  75.09376513650473,\n",
       "  75.22075976070968,\n",
       "  75.2084681145631,\n",
       "  75.30006574253973,\n",
       "  75.40985560431865,\n",
       "  75.43521583885557,\n",
       "  75.40777890650747,\n",
       "  75.68230371630358,\n",
       "  75.73361123609229,\n",
       "  75.56456879977439,\n",
       "  75.45992277489358,\n",
       "  75.67835261512559,\n",
       "  75.5973912572558,\n",
       "  75.52700156241471,\n",
       "  75.62562011027053,\n",
       "  75.83753430626578,\n",
       "  75.70884136780263,\n",
       "  75.8650960337831,\n",
       "  75.96864303230194,\n",
       "  76.11779996726963,\n",
       "  76.25373524099415,\n",
       "  76.1789982617842,\n",
       "  76.2666631245483,\n",
       "  76.5728254874517,\n",
       "  76.48396543918354,\n",
       "  76.06296068001015,\n",
       "  76.12970487572356,\n",
       "  76.1191790610838,\n",
       "  75.91340181763708,\n",
       "  75.73902095446589,\n",
       "  75.52237688457684,\n",
       "  75.48041120375083,\n",
       "  75.72389494321618,\n",
       "  75.7588733805906,\n",
       "  75.4601302719685,\n",
       "  75.37190875846194,\n",
       "  75.7206402954249,\n",
       "  76.02572658825716,\n",
       "  75.78183698455788,\n",
       "  76.0550897882903,\n",
       "  75.68627779097754,\n",
       "  75.52680055325013,\n",
       "  75.68996108581457,\n",
       "  76.15653524280067,\n",
       "  75.76310786166565,\n",
       "  76.24988351167401,\n",
       "  76.73223108223769,\n",
       "  76.74503553118487,\n",
       "  76.57021362478356,\n",
       "  76.78646955929389,\n",
       "  77.14703798547951,\n",
       "  78.09343891775444,\n",
       "  78.56501788502294,\n",
       "  79.36302973997046,\n",
       "  78.59909172688198,\n",
       "  77.53478658989007,\n",
       "  77.02134437527556,\n",
       "  77.56953884472088,\n",
       "  77.9640361276152,\n",
       "  78.27945234419307,\n",
       "  77.95855875346265,\n",
       "  78.09184564226781,\n",
       "  77.17489878458385,\n",
       "  77.26631145952999,\n",
       "  76.6495969153846,\n",
       "  76.0195236138828,\n",
       "  76.38068525917393,\n",
       "  76.3889169198648,\n",
       "  76.6321692264176,\n",
       "  76.26703804621287,\n",
       "  75.84334068002421,\n",
       "  76.04555697190261,\n",
       "  75.57693024828268,\n",
       "  75.24171450513114,\n",
       "  75.15769963329741,\n",
       "  75.12493724393035,\n",
       "  75.09867223231582,\n",
       "  75.1300251300172,\n",
       "  75.03976457730191,\n",
       "  75.08461080213068,\n",
       "  74.9526339922522,\n",
       "  74.93902442638885,\n",
       "  74.95047825567472,\n",
       "  74.91231203977009,\n",
       "  74.95169919743235,\n",
       "  74.92078834606062,\n",
       "  74.93072243098618,\n",
       "  75.08576843005508,\n",
       "  75.0380947687516,\n",
       "  75.01141470558939,\n",
       "  75.05235501600941,\n",
       "  75.06777356570363,\n",
       "  75.18340472478641,\n",
       "  75.10779697373573,\n",
       "  75.01707597525568,\n",
       "  75.10727374118316,\n",
       "  75.37808385318213,\n",
       "  75.63781929635957,\n",
       "  75.64385434832616,\n",
       "  75.49051900295828,\n",
       "  75.81501464780897,\n",
       "  75.84712413312994,\n",
       "  76.55699368548673,\n",
       "  76.71908020780076,\n",
       "  76.23561375484029,\n",
       "  75.94453818723593,\n",
       "  76.28659147356147,\n",
       "  76.17508417796974,\n",
       "  75.8316967044334,\n",
       "  76.44740863822744,\n",
       "  77.25824263159123,\n",
       "  76.6630602216865,\n",
       "  77.25839806826664,\n",
       "  77.2434891803485,\n",
       "  77.18277440797623,\n",
       "  76.72960576996529,\n",
       "  76.33288288448902,\n",
       "  76.23102907858147,\n",
       "  76.26803139929764,\n",
       "  76.27467238253426,\n",
       "  76.14240462213232,\n",
       "  75.75629445713687,\n",
       "  75.90537735705857,\n",
       "  75.71107389829263,\n",
       "  75.90500059219626,\n",
       "  75.59240503396897,\n",
       "  75.40828097452386,\n",
       "  75.41464237132587,\n",
       "  75.18836854374088,\n",
       "  75.17597379460692,\n",
       "  75.04388095645267,\n",
       "  75.0242820161252,\n",
       "  74.98186173988965,\n",
       "  74.9372690052426,\n",
       "  74.94145800992455,\n",
       "  75.09487529420123,\n",
       "  75.36892547689482,\n",
       "  75.50812435907204,\n",
       "  75.7311367643731,\n",
       "  76.04144371431565,\n",
       "  75.7366248100869,\n",
       "  75.54986667805844,\n",
       "  75.2822601175597,\n",
       "  75.3577745875746,\n",
       "  75.33854705944431,\n",
       "  75.53337408034378,\n",
       "  75.71909959753022,\n",
       "  75.36791811609288,\n",
       "  75.65752592923911,\n",
       "  75.970761618457,\n",
       "  75.86530193013569,\n",
       "  75.97007655095504,\n",
       "  75.73588329920285,\n",
       "  75.62532881593789,\n",
       "  75.8228856524378,\n",
       "  75.86646620781985,\n",
       "  75.4693473043404,\n",
       "  75.9842757632109,\n",
       "  75.69290015905322,\n",
       "  75.87598497975023,\n",
       "  75.36979243555939,\n",
       "  75.35808692998255,\n",
       "  75.23030311505539,\n",
       "  75.08423266135934,\n",
       "  75.0729606369433,\n",
       "  75.3723512971165,\n",
       "  75.49703071158056,\n",
       "  75.23795277322827,\n",
       "  75.23675203717188,\n",
       "  75.2974579242723,\n",
       "  75.43550742791636,\n",
       "  75.31161757315776,\n",
       "  75.61717549422332,\n",
       "  75.33416376914798,\n",
       "  75.60329046175849,\n",
       "  75.44885883034341,\n",
       "  75.35551618631034,\n",
       "  75.13964023361437,\n",
       "  75.04298752472175,\n",
       "  75.0962381516341,\n",
       "  75.39376136777334,\n",
       "  75.22153630911225,\n",
       "  75.57515464964627,\n",
       "  75.43733923140266,\n",
       "  75.27286280958977,\n",
       "  75.36551665968696,\n",
       "  75.34314056696391,\n",
       "  75.47199714077388,\n",
       "  75.69813030784358,\n",
       "  75.90243203936598,\n",
       "  75.63614690537608,\n",
       "  75.48610634531323,\n",
       "  75.46095709386488,\n",
       "  75.35653445092743,\n",
       "  75.32194959856065,\n",
       "  75.64114751856923,\n",
       "  75.91802163417418,\n",
       "  75.90011562858744,\n",
       "  75.56833766409116,\n",
       "  75.43654965999954,\n",
       "  75.19738316718603,\n",
       "  75.38111389642056,\n",
       "  75.78559045882328,\n",
       "  75.8609703706801,\n",
       "  75.77349032532354,\n",
       "  75.78724669620696,\n",
       "  76.09780055631633,\n",
       "  76.40370079402135,\n",
       "  76.86483827689382,\n",
       "  76.82786846898045,\n",
       "  76.85083734579902,\n",
       "  76.91140513513488,\n",
       "  76.71434578349177,\n",
       "  76.50044942220882,\n",
       "  76.74929473216355,\n",
       "  77.15739415617088,\n",
       "  76.71591290817474,\n",
       "  76.7810889830352,\n",
       "  76.60409588433549,\n",
       "  76.91420906306728,\n",
       "  76.61421535143309,\n",
       "  76.80368043450265,\n",
       "  77.37225401800819,\n",
       "  77.11082007754356,\n",
       "  76.71622597673986,\n",
       "  76.40502994179913,\n",
       "  76.76673063371645,\n",
       "  76.93040837467865,\n",
       "  76.93305537174992,\n",
       "  77.23156939199274,\n",
       "  77.5838948161455,\n",
       "  76.96812712672615,\n",
       "  77.24230794138606,\n",
       "  77.47980510124438,\n",
       "  77.1564834851669,\n",
       "  77.47596451980242,\n",
       "  77.46083023512436,\n",
       "  77.44570627343957,\n",
       "  77.25535899711548,\n",
       "  77.33457959478763,\n",
       "  77.60107878425737,\n",
       "  77.12901574268953,\n",
       "  77.2429616103709,\n",
       "  77.82166254380282,\n",
       "  78.1257196149415,\n",
       "  78.57110902863555,\n",
       "  78.14227112269771,\n",
       "  78.07390584938629,\n",
       "  79.03908025233936,\n",
       "  78.1117227354976,\n",
       "  77.3184610996905,\n",
       "  76.72641119272298,\n",
       "  76.34541664285605,\n",
       "  76.17621103974115,\n",
       "  76.32654696899812,\n",
       "  76.45276879909305,\n",
       "  76.32286035710659,\n",
       "  76.61391343137142,\n",
       "  76.26070226099091,\n",
       "  76.53050508767646,\n",
       "  76.29753182056774,\n",
       "  76.67217239204712,\n",
       "  76.88690475517407,\n",
       "  77.54579242864914,\n",
       "  77.22024429923056,\n",
       "  77.45245130684881,\n",
       "  77.40546318125664,\n",
       "  77.85985393998008,\n",
       "  78.05139271414993,\n",
       "  77.43275242614448,\n",
       "  77.31356327115671,\n",
       "  76.91922857366733,\n",
       "  76.83186424268277,\n",
       "  76.95674553739713,\n",
       "  76.963318998615,\n",
       "  77.2085320392433,\n",
       "  77.07136395806972,\n",
       "  76.59956186559467,\n",
       "  76.21877158569966,\n",
       "  76.23463695500521,\n",
       "  76.44661184318679,\n",
       "  76.75979543728923,\n",
       "  76.66994499261541,\n",
       "  76.79718413885108,\n",
       "  76.91730992578414,\n",
       "  77.4956521154848,\n",
       "  76.90933885876295,\n",
       "  76.53872533805755,\n",
       "  76.22278734623579,\n",
       "  76.00153060767708,\n",
       "  76.54149185057896,\n",
       "  76.8741072670546,\n",
       "  77.24859613891253,\n",
       "  76.86835350343671,\n",
       "  76.87344258009776,\n",
       "  77.4143979590312,\n",
       "  76.82153978151547,\n",
       "  76.19583270139657,\n",
       "  76.74155145197044,\n",
       "  76.14625101196572,\n",
       "  76.84714031721745,\n",
       "  76.83898364001907,\n",
       "  77.2214098815157,\n",
       "  76.79102296459152,\n",
       "  76.8405164552316,\n",
       "  77.02220897802306,\n",
       "  77.34895746129105,\n",
       "  77.18709307655678,\n",
       "  77.34862327158106,\n",
       "  77.06799317095485,\n",
       "  76.75438828854237,\n",
       "  76.97547335632991,\n",
       "  77.45263445047563,\n",
       "  77.63875103025994,\n",
       "  77.34642417048097,\n",
       "  77.52520894366305,\n",
       "  77.50008345456345,\n",
       "  77.63071569440437,\n",
       "  77.83714110514306,\n",
       "  78.00721514380845,\n",
       "  77.66269260927554,\n",
       "  77.59837282535095,\n",
       "  78.1107812816405,\n",
       "  78.79622016841235,\n",
       "  79.64622216447071,\n",
       "  80.27157993150193,\n",
       "  79.45182359574144,\n",
       "  78.7251171213561,\n",
       "  78.32313763908807,\n",
       "  78.07060908781901,\n",
       "  78.20348618311573,\n",
       "  77.73535105363574,\n",
       "  78.24143493295588,\n",
       "  78.1669129943711,\n",
       "  78.55638432085273,\n",
       "  78.48671332356294,\n",
       "  78.97873210198809,\n",
       "  79.14658119597824,\n",
       "  78.91940201514721,\n",
       "  78.64609213386359,\n",
       "  79.17534812453766,\n",
       "  79.22640383988508,\n",
       "  79.33826557021753,\n",
       "  79.38436706332789,\n",
       "  79.24079756569132,\n",
       "  79.80875528849555,\n",
       "  79.65716093833105,\n",
       "  79.77910845653368,\n",
       "  80.16747710722613,\n",
       "  80.90366572663159,\n",
       "  80.51399422723026,\n",
       "  80.35113095866784,\n",
       "  81.25426918748256,\n",
       "  82.20567628091196,\n",
       "  81.41204875129228,\n",
       "  81.39585609092123,\n",
       "  82.2974623054672,\n",
       "  83.52240055174254,\n",
       "  82.25783386841891,\n",
       "  81.87877784605517,\n",
       "  81.57060693925898,\n",
       "  80.6048894242878,\n",
       "  81.00807484585212,\n",
       "  81.50819649919818,\n",
       "  82.50589781439606,\n",
       "  81.93578883185687,\n",
       "  82.7574489631818,\n",
       "  82.61035713463014,\n",
       "  83.39529976598067,\n",
       "  82.36016374835101,\n",
       "  81.5606441923011,\n",
       "  82.22795219850595,\n",
       "  81.39089895555615,\n",
       "  81.21950955355524,\n",
       "  82.46572325281309,\n",
       "  82.3219510499379,\n",
       "  81.57076751757275,\n",
       "  81.55078024096107,\n",
       "  80.81554776140266,\n",
       "  80.7983332510437,\n",
       "  81.60980600204041,\n",
       "  81.49807325684023,\n",
       "  81.48418710536893,\n",
       "  81.88164533051588,\n",
       "  82.70771407501589,\n",
       "  82.07363120216384,\n",
       "  82.68520980238458,\n",
       "  82.86898508468191,\n",
       "  82.04651679586685,\n",
       "  81.6213778404304,\n",
       "  81.58615184653756,\n",
       "  81.9883025228243],\n",
       " [74.71624230789044,\n",
       "  74.76991527045432,\n",
       "  74.7905475961279,\n",
       "  75.04377116598492,\n",
       "  74.97314420746031,\n",
       "  74.8951913564325,\n",
       "  74.87480466306425,\n",
       "  74.96770280519458,\n",
       "  74.94577835030721,\n",
       "  74.93100523293374,\n",
       "  74.9045324681621,\n",
       "  75.09875114934059,\n",
       "  75.29371620749825,\n",
       "  75.62784110694497,\n",
       "  75.71136193236113,\n",
       "  75.90736315133134,\n",
       "  76.20043520770983,\n",
       "  76.95382962833251,\n",
       "  77.21674658356234,\n",
       "  76.83633037719997,\n",
       "  77.07672180575024,\n",
       "  76.85140728138661,\n",
       "  77.29057751771396,\n",
       "  77.07195304676682,\n",
       "  76.47349053801244,\n",
       "  76.61211767709013,\n",
       "  76.75896014674699,\n",
       "  76.86244579829506,\n",
       "  76.99536337844218,\n",
       "  76.48408062969732,\n",
       "  77.30996294657224,\n",
       "  77.07098530994853,\n",
       "  78.08338151155525,\n",
       "  77.99059462324426,\n",
       "  77.24658323561444,\n",
       "  77.21879870139215,\n",
       "  76.72174797251702,\n",
       "  76.45708340198321,\n",
       "  76.9838432730203,\n",
       "  76.80118556456571,\n",
       "  76.63092313351241,\n",
       "  76.9103415971162,\n",
       "  77.29513283193053,\n",
       "  77.70531981536706,\n",
       "  77.47383798368872,\n",
       "  77.63868007515296,\n",
       "  77.24780583461508,\n",
       "  77.26405595294405,\n",
       "  77.04847630295005,\n",
       "  77.64789537108145,\n",
       "  77.40370274112647,\n",
       "  77.33334326961888,\n",
       "  77.89352437983264,\n",
       "  78.21147607373544,\n",
       "  78.3432228188434,\n",
       "  77.6487042953219,\n",
       "  77.59430629468584,\n",
       "  78.59327249963044,\n",
       "  79.44337772088895,\n",
       "  79.7683998685415,\n",
       "  79.58525592264942,\n",
       "  79.16876910665424,\n",
       "  79.99645666165455,\n",
       "  80.2154194371069,\n",
       "  79.2245581365916,\n",
       "  78.72951285789185,\n",
       "  80.240886943335,\n",
       "  79.15742944635468,\n",
       "  79.14688166308447,\n",
       "  79.21353607967646,\n",
       "  78.9666417935503,\n",
       "  78.66155657496468,\n",
       "  78.10610044373291,\n",
       "  78.82355749567506,\n",
       "  78.48409605770362,\n",
       "  78.41084364876666,\n",
       "  77.57815059550062,\n",
       "  76.98270917714223,\n",
       "  76.80809545386359,\n",
       "  77.13912460882251,\n",
       "  76.91321919616318,\n",
       "  76.95623277578393,\n",
       "  77.83360747873948,\n",
       "  77.75672692334541,\n",
       "  77.85018161204727,\n",
       "  77.39530403488672,\n",
       "  77.36861083976729,\n",
       "  77.22203503589532,\n",
       "  76.89742505006107,\n",
       "  76.75422130630545,\n",
       "  76.81496642571736,\n",
       "  77.07283023758511,\n",
       "  77.69844249641646,\n",
       "  78.42442868628638,\n",
       "  77.97526307959991,\n",
       "  78.73600058879344,\n",
       "  78.91083081062263,\n",
       "  79.68378501627674,\n",
       "  80.48263960862819,\n",
       "  80.14102886887925,\n",
       "  79.41678710933837,\n",
       "  79.96867800841243,\n",
       "  79.0692169097166,\n",
       "  80.26633152482464,\n",
       "  82.29300840329161,\n",
       "  80.85270687497885,\n",
       "  83.13741284347967,\n",
       "  81.43654468361362,\n",
       "  81.49951197888367,\n",
       "  81.37629487853745,\n",
       "  81.83313807109191,\n",
       "  80.33447287113731,\n",
       "  79.97995404119749,\n",
       "  80.2691784635553,\n",
       "  81.08304497019296,\n",
       "  81.46674440011154,\n",
       "  79.77115776736763,\n",
       "  78.6008338876855,\n",
       "  79.36408661698147,\n",
       "  78.31150779947671,\n",
       "  78.46799852555347,\n",
       "  78.55828902543375,\n",
       "  77.91998200514624,\n",
       "  77.74433147026768,\n",
       "  77.3829507075848,\n",
       "  77.91271649077908,\n",
       "  78.42914333548113,\n",
       "  78.32197060958308,\n",
       "  77.49315294417103,\n",
       "  77.05358133066454,\n",
       "  77.070790158774,\n",
       "  77.69315636565446,\n",
       "  77.79009038500288,\n",
       "  77.05754146005879,\n",
       "  77.16511303425926,\n",
       "  76.36297690708366,\n",
       "  76.40033775307438,\n",
       "  76.51373098318511,\n",
       "  76.2089609813355,\n",
       "  75.86796411414937,\n",
       "  75.37823236825167,\n",
       "  75.03758090966892,\n",
       "  75.31135367380632,\n",
       "  75.03230128635937,\n",
       "  75.28031073015617,\n",
       "  75.11283389086844,\n",
       "  75.24969291417992,\n",
       "  75.74637411114199,\n",
       "  75.54828546188362,\n",
       "  76.14986519945352,\n",
       "  75.56043408613633,\n",
       "  75.54031116757233,\n",
       "  75.31962815257937,\n",
       "  75.1487058711247,\n",
       "  75.13598257590108,\n",
       "  75.05497957253634,\n",
       "  75.06049105869491,\n",
       "  74.94770574433873,\n",
       "  74.96839277653952,\n",
       "  74.83700947435139,\n",
       "  74.83690534317464,\n",
       "  74.79699213352936,\n",
       "  74.8506794515898,\n",
       "  74.93072527685807,\n",
       "  74.92879799789267,\n",
       "  75.1890466604853,\n",
       "  75.0489610008844,\n",
       "  75.12699315800201,\n",
       "  74.94281157965588,\n",
       "  74.8424894124591,\n",
       "  74.84864929980093,\n",
       "  74.86076982050346,\n",
       "  74.86612222559486,\n",
       "  74.93402647244255,\n",
       "  74.86985925695913,\n",
       "  74.92159872063758,\n",
       "  74.86896202241435,\n",
       "  74.8663764549294,\n",
       "  75.01489058331802,\n",
       "  75.20537697841613,\n",
       "  75.63442161959806,\n",
       "  75.21688624946161,\n",
       "  75.02212294091785,\n",
       "  74.9783215381958,\n",
       "  74.95921690539015,\n",
       "  75.1829144197733,\n",
       "  75.48767502926046,\n",
       "  75.36857800775496,\n",
       "  75.34692036307207,\n",
       "  75.23794309874134,\n",
       "  75.25479166033978,\n",
       "  74.9758285090403,\n",
       "  75.22726521722537,\n",
       "  75.0258929463386,\n",
       "  75.18338370004969,\n",
       "  75.14908344641724,\n",
       "  75.32324214346117,\n",
       "  75.56346214965292,\n",
       "  75.77100362585084,\n",
       "  75.99112984834817,\n",
       "  75.5296538479368,\n",
       "  75.82355602191178,\n",
       "  76.23386068905188,\n",
       "  76.34559363557446,\n",
       "  76.17343212046524,\n",
       "  75.49610922512605,\n",
       "  75.93873226571357,\n",
       "  76.01004723952364,\n",
       "  76.0420934936965,\n",
       "  76.28477919709401,\n",
       "  76.27102699231456,\n",
       "  76.35661962473237,\n",
       "  75.98853187138647,\n",
       "  75.92646315823315,\n",
       "  75.89346796125052,\n",
       "  75.87261350817516,\n",
       "  75.32635163387117,\n",
       "  75.19333753274161,\n",
       "  75.17757652926792,\n",
       "  75.39175114736385,\n",
       "  75.41260778912526,\n",
       "  75.69747170467532,\n",
       "  75.52734188965175,\n",
       "  75.53231209414764,\n",
       "  75.4584691163215,\n",
       "  75.47766278989045,\n",
       "  75.36162696666145,\n",
       "  75.1905353400613,\n",
       "  75.08424444239631,\n",
       "  74.95232924760889,\n",
       "  75.14699200949426,\n",
       "  75.36698477881241,\n",
       "  75.72926882292082,\n",
       "  75.66239401980238,\n",
       "  75.64163886554077,\n",
       "  75.72290981223986,\n",
       "  75.73797980744676,\n",
       "  75.6027790659492,\n",
       "  75.34462293083081,\n",
       "  75.21797511329213,\n",
       "  75.32245544362186,\n",
       "  75.9366191743349,\n",
       "  75.55378586718494,\n",
       "  75.27954382527062,\n",
       "  75.78314743038902,\n",
       "  76.10513458692935,\n",
       "  76.24586610550793,\n",
       "  75.74597587159897,\n",
       "  75.60573821262017,\n",
       "  75.66256062009893,\n",
       "  75.76404532023635,\n",
       "  75.38226107110266,\n",
       "  75.60089255039034,\n",
       "  75.99751528757535,\n",
       "  75.59609250886228,\n",
       "  76.24142906752807,\n",
       "  76.28059601210117,\n",
       "  76.24103975899388,\n",
       "  76.83426254625837,\n",
       "  76.2739537447526,\n",
       "  76.62999158463955,\n",
       "  77.22360373023787,\n",
       "  77.63091399962711,\n",
       "  76.85930456721665,\n",
       "  77.09173781669116,\n",
       "  77.26720452861332,\n",
       "  76.57900408459166,\n",
       "  75.85508255662154,\n",
       "  76.02369703390045,\n",
       "  76.75355118157476,\n",
       "  77.61064437746435,\n",
       "  77.88783244309857,\n",
       "  78.57734182991943,\n",
       "  79.04355356535584,\n",
       "  79.01495404725505,\n",
       "  79.69774194221749,\n",
       "  79.0252229874989,\n",
       "  78.42664236251869,\n",
       "  78.88245894548443,\n",
       "  80.41246220335742,\n",
       "  81.98089972832507,\n",
       "  80.8015449030531,\n",
       "  81.15028510140446,\n",
       "  81.59864597340004,\n",
       "  79.99806032928838,\n",
       "  78.61996432826196,\n",
       "  77.9293641967264,\n",
       "  77.46596136061413,\n",
       "  78.37029062325809,\n",
       "  78.10066528433889,\n",
       "  77.87765184213073,\n",
       "  78.60278692017188,\n",
       "  77.72811391289052,\n",
       "  77.38048862045042,\n",
       "  76.85072570907637,\n",
       "  76.34513107545759,\n",
       "  76.27998935637763,\n",
       "  77.00049507617285,\n",
       "  76.63809254002021,\n",
       "  76.37449295469315,\n",
       "  76.13613945229001,\n",
       "  75.89222518738116,\n",
       "  75.88226464311705,\n",
       "  75.5008930338519,\n",
       "  75.4082692407925,\n",
       "  75.35251975802818,\n",
       "  75.48418396309371,\n",
       "  75.71750834330159,\n",
       "  75.82465159903956,\n",
       "  75.78823113701814,\n",
       "  75.79017003909814,\n",
       "  75.62568690188252,\n",
       "  75.43570889016632,\n",
       "  75.6495528459371,\n",
       "  75.79088783096891,\n",
       "  76.0912418598672,\n",
       "  75.91367261848893,\n",
       "  75.686703981562,\n",
       "  75.92943886228645,\n",
       "  75.62766368827877,\n",
       "  75.82397716212091,\n",
       "  75.7952110608592,\n",
       "  75.81374843619555,\n",
       "  75.88983099305118,\n",
       "  75.51566788761232,\n",
       "  75.44086990306225,\n",
       "  75.49549908170133,\n",
       "  75.32885829505334,\n",
       "  75.45875114158221,\n",
       "  75.50170979405593,\n",
       "  75.56639208879241,\n",
       "  75.76316695664508,\n",
       "  75.56259461227707,\n",
       "  75.9159921886519,\n",
       "  76.42327594520344,\n",
       "  76.36764507791453,\n",
       "  76.10770237067572,\n",
       "  75.72406559096638,\n",
       "  75.88173830442922,\n",
       "  75.48542655096003,\n",
       "  75.48442851002076,\n",
       "  75.50181034537752,\n",
       "  75.72797630954167,\n",
       "  75.73052455483057,\n",
       "  75.87550789533043,\n",
       "  76.06092878253324,\n",
       "  76.09703307932678,\n",
       "  75.86997482098138,\n",
       "  75.71228014455544,\n",
       "  75.55147547406172,\n",
       "  75.57365815313433,\n",
       "  75.38117749057311,\n",
       "  75.3285082530137,\n",
       "  75.16812413234825,\n",
       "  75.45611208125109,\n",
       "  75.35606199999481,\n",
       "  75.52426273517595,\n",
       "  75.38041148857442,\n",
       "  75.73412887745494,\n",
       "  75.76899873297822,\n",
       "  75.70264112598642,\n",
       "  76.34443689383335,\n",
       "  76.61268307604529,\n",
       "  76.65534265494176,\n",
       "  76.18551746377477,\n",
       "  76.33641248377565,\n",
       "  75.7454005198566,\n",
       "  76.18959786981554,\n",
       "  76.21643026995379,\n",
       "  77.18123721295504,\n",
       "  76.56137083803608,\n",
       "  76.22053818603212,\n",
       "  77.09164780246786,\n",
       "  76.4137763034664,\n",
       "  76.41997450376003,\n",
       "  76.60612580373811,\n",
       "  76.74305988432307,\n",
       "  77.45742477711013,\n",
       "  76.77962549974082,\n",
       "  76.85738201530506,\n",
       "  77.32412762404587,\n",
       "  78.07750236967823,\n",
       "  79.33254515753009,\n",
       "  78.25418935577369,\n",
       "  78.5135612253619,\n",
       "  78.23210345161769,\n",
       "  77.5222441585091,\n",
       "  76.81936479308524,\n",
       "  76.13279482688928,\n",
       "  76.07430428306138,\n",
       "  76.34102281237541,\n",
       "  76.44198884911758,\n",
       "  75.91829571338528,\n",
       "  75.50489094684636,\n",
       "  75.76221910530064,\n",
       "  75.54093649625567,\n",
       "  75.65991306446197,\n",
       "  76.15642048555924,\n",
       "  76.5649390019083,\n",
       "  76.71017820992981,\n",
       "  77.54951922208373,\n",
       "  77.12955191963759,\n",
       "  77.79506288409753,\n",
       "  78.171888846912,\n",
       "  77.49758195582639,\n",
       "  77.24658677688828,\n",
       "  77.58787611848018,\n",
       "  76.6603238787675,\n",
       "  76.25131922584134,\n",
       "  75.76095991907063,\n",
       "  75.33148067391662,\n",
       "  75.19983355450847,\n",
       "  75.06664845004386,\n",
       "  75.24870878294253,\n",
       "  75.46777162478706,\n",
       "  75.62550193808019,\n",
       "  75.39058481011021,\n",
       "  75.13847189642118,\n",
       "  75.12268748548469,\n",
       "  75.0519082016154,\n",
       "  75.16142046620813,\n",
       "  75.49464454436573,\n",
       "  75.64153805727246,\n",
       "  76.10853274295046,\n",
       "  75.64160258015706,\n",
       "  75.16447690982082,\n",
       "  75.03131253309151,\n",
       "  75.21895491071034,\n",
       "  75.29109101569809,\n",
       "  75.51838546734396,\n",
       "  75.38355870042766,\n",
       "  75.68347027159494,\n",
       "  76.32849154035296,\n",
       "  76.77697589425657,\n",
       "  77.12309579753702,\n",
       "  76.9867691623132,\n",
       "  77.2017604162276,\n",
       "  77.45037187917677,\n",
       "  77.09396725659577,\n",
       "  78.24348819799536,\n",
       "  78.26185415603412,\n",
       "  78.18521740882447,\n",
       "  77.27689156284765,\n",
       "  78.48574682777709,\n",
       "  78.59785286874148,\n",
       "  78.72716566112936,\n",
       "  78.90265630026852,\n",
       "  79.7761869897403,\n",
       "  80.86925467347211,\n",
       "  81.77549156718204,\n",
       "  83.88718352917206,\n",
       "  82.08678074835122,\n",
       "  81.5596303594055,\n",
       "  80.15305086154551,\n",
       "  80.62530360392445,\n",
       "  80.34266205358767,\n",
       "  80.88264866081087,\n",
       "  79.86251497989409,\n",
       "  80.20828243667805,\n",
       "  78.68514392230244,\n",
       "  78.95424874137859,\n",
       "  78.06988421070693,\n",
       "  77.84667220579196,\n",
       "  77.82852526425009,\n",
       "  78.20561149526807,\n",
       "  77.3258498553804,\n",
       "  77.15733847119019,\n",
       "  77.10274679323955,\n",
       "  76.71307328424197,\n",
       "  76.06899425329863,\n",
       "  76.06884318388751,\n",
       "  75.81732338914045,\n",
       "  75.52357396975196,\n",
       "  75.53497986745859,\n",
       "  75.92819614875262,\n",
       "  75.97436119719193,\n",
       "  75.45823459924584,\n",
       "  75.80594176061183,\n",
       "  75.40133231682334,\n",
       "  75.3253522859251,\n",
       "  75.56014486884399,\n",
       "  76.26850344520453,\n",
       "  76.77690779345096,\n",
       "  76.5441181996765,\n",
       "  77.50846926786492,\n",
       "  77.48259067177396,\n",
       "  78.4229095915746,\n",
       "  78.24473389557623,\n",
       "  78.34678788683796,\n",
       "  77.83709172986683,\n",
       "  78.90129933018531,\n",
       "  79.03760602325923,\n",
       "  79.88999459825015,\n",
       "  80.2612012907153,\n",
       "  81.88340956873007,\n",
       "  83.4014784523934,\n",
       "  83.95241722070705,\n",
       "  83.03409399283588,\n",
       "  82.05086070073004,\n",
       "  82.7743023214968],\n",
       " [80.82802959850858,\n",
       "  81.09274415963216,\n",
       "  80.09063696320825,\n",
       "  80.55666504758338,\n",
       "  79.42105163065494,\n",
       "  80.0431021506886,\n",
       "  81.24166415539085,\n",
       "  81.20087895154886,\n",
       "  82.1514960885029,\n",
       "  82.94980580848132,\n",
       "  81.65215231582343,\n",
       "  82.42664986409699,\n",
       "  81.07091010928067,\n",
       "  80.91060689741937,\n",
       "  79.75061586090035,\n",
       "  79.78808714206387,\n",
       "  80.75745633915844,\n",
       "  81.93138955229517,\n",
       "  82.44880729465879,\n",
       "  82.47332355979562,\n",
       "  82.37372769655015,\n",
       "  81.39277457732304,\n",
       "  80.75052160975144,\n",
       "  79.6850749059051,\n",
       "  79.12803750562685,\n",
       "  79.23371498000795,\n",
       "  80.24160329915598,\n",
       "  80.7455850384435,\n",
       "  81.83066359312096,\n",
       "  80.91273397788655,\n",
       "  80.34203007350192,\n",
       "  79.00907028280871,\n",
       "  79.57825679378846,\n",
       "  79.48597714287091,\n",
       "  79.51240974604664,\n",
       "  79.6823238489499,\n",
       "  79.3070972807974,\n",
       "  79.49992733806914,\n",
       "  79.66733450393794,\n",
       "  80.55370670682242,\n",
       "  80.93809221780243,\n",
       "  82.00631825965536,\n",
       "  80.56585902428729,\n",
       "  80.7344964059175,\n",
       "  81.90165065803157,\n",
       "  83.99665233126967,\n",
       "  84.5624917721121,\n",
       "  83.60448000455253,\n",
       "  85.22681851457497,\n",
       "  85.66067402197181,\n",
       "  83.76107286789181,\n",
       "  83.3660521217118,\n",
       "  84.75749164954088,\n",
       "  85.58327720293497,\n",
       "  86.54187256829974,\n",
       "  87.27957727601138,\n",
       "  86.09413800556813,\n",
       "  85.84672984729448,\n",
       "  85.49430243528037,\n",
       "  86.06233452838774,\n",
       "  85.48088901710106,\n",
       "  85.36586338241047,\n",
       "  84.17969254857587,\n",
       "  83.827806517806,\n",
       "  85.60563296675684,\n",
       "  84.81900596491155,\n",
       "  85.14279828384339,\n",
       "  84.68612874796302,\n",
       "  85.69001318502345,\n",
       "  84.0506314116409,\n",
       "  84.04093225452947,\n",
       "  86.64322394750448,\n",
       "  85.49527305579565,\n",
       "  86.73343722212621,\n",
       "  84.43407817291227,\n",
       "  86.62232692655257,\n",
       "  84.94683306994257,\n",
       "  83.85659795239407,\n",
       "  83.38874417097063,\n",
       "  82.14739656766241,\n",
       "  83.74156538288867,\n",
       "  82.54257048548308,\n",
       "  82.378195784355,\n",
       "  84.18886100053739,\n",
       "  83.9144527095155,\n",
       "  82.30206057226629,\n",
       "  83.91370215450493,\n",
       "  85.6256972248281,\n",
       "  85.41081998860979,\n",
       "  85.50731921224289,\n",
       "  85.2213015680037,\n",
       "  85.69920997391236,\n",
       "  83.94413063331928,\n",
       "  86.02559616157484,\n",
       "  87.69896086507552,\n",
       "  87.55358368535165,\n",
       "  88.72574454101836,\n",
       "  88.06821301854654,\n",
       "  85.94021600084625,\n",
       "  84.48925282712591,\n",
       "  84.8764644866703,\n",
       "  86.4174792131606,\n",
       "  85.33652491410977,\n",
       "  87.39185805601838,\n",
       "  86.79927001026236,\n",
       "  85.47744707332295,\n",
       "  86.53843889128532,\n",
       "  88.30212951466181,\n",
       "  86.84607614666956,\n",
       "  88.03944669932714,\n",
       "  89.46110459923634,\n",
       "  94.44827759320845,\n",
       "  129.67104571550664,\n",
       "  92.1833298673134,\n",
       "  99.76148695138853,\n",
       "  98.55889610704568,\n",
       "  106.76605077812502,\n",
       "  91.50418375800773,\n",
       "  91.40092049739356,\n",
       "  90.37551016496008,\n",
       "  86.49456726963027,\n",
       "  84.11423470301229,\n",
       "  83.36184918978489,\n",
       "  86.07603706206129,\n",
       "  89.3035360190504,\n",
       "  92.36195333211221,\n",
       "  104.63120862208223,\n",
       "  96.20227288566,\n",
       "  135.62314931851043,\n",
       "  93.38527100172743,\n",
       "  94.7928043015008,\n",
       "  91.95624373773146,\n",
       "  96.1315601625251,\n",
       "  99.9176044898137,\n",
       "  98.78175116003382,\n",
       "  90.60366891773499,\n",
       "  86.15742554153188,\n",
       "  84.9454729760136,\n",
       "  84.86122016665846,\n",
       "  87.085961193049,\n",
       "  89.44229644861741,\n",
       "  89.26876997178775,\n",
       "  85.77404415182058,\n",
       "  87.45902386214561,\n",
       "  88.03462476670089,\n",
       "  86.23323223381038,\n",
       "  83.44310015812931,\n",
       "  84.92364685683259,\n",
       "  84.04036329087064,\n",
       "  82.80191416977702,\n",
       "  83.27581950952924,\n",
       "  84.3911829493596,\n",
       "  82.41419447053212,\n",
       "  81.6247459104765,\n",
       "  82.71603478443382,\n",
       "  84.28913542382347,\n",
       "  83.9202043507631,\n",
       "  83.70129318509002,\n",
       "  83.00359085490301,\n",
       "  81.23181171573532,\n",
       "  82.1663995157331,\n",
       "  81.59890665389543,\n",
       "  82.44692170723073,\n",
       "  81.64373750159481,\n",
       "  81.11363714478733,\n",
       "  82.86600131839427,\n",
       "  80.96191691414104,\n",
       "  80.28653943690121,\n",
       "  79.47368534841141,\n",
       "  78.79801411205142,\n",
       "  79.45042429889509,\n",
       "  79.39999665951129,\n",
       "  80.74215705723351,\n",
       "  82.23803143759072,\n",
       "  82.76320149097553,\n",
       "  83.97642486557142,\n",
       "  83.75055920978484,\n",
       "  84.30934347034767,\n",
       "  84.58043062103461,\n",
       "  86.26953683072391,\n",
       "  85.20605753554477,\n",
       "  85.02912883632183,\n",
       "  86.42270391341333,\n",
       "  85.04815761414335,\n",
       "  83.71713738681413,\n",
       "  82.1171102574354,\n",
       "  81.12626482546895,\n",
       "  81.6104121541332,\n",
       "  80.27683696190853,\n",
       "  79.39824869081801,\n",
       "  79.59218440393609,\n",
       "  78.99822023785632,\n",
       "  78.70002033602039,\n",
       "  77.79096831268616,\n",
       "  77.0215608135147,\n",
       "  76.58830102625348,\n",
       "  75.91406663533104,\n",
       "  75.62198351131521,\n",
       "  75.16514838303054,\n",
       "  75.46924328302201,\n",
       "  75.53457518461212,\n",
       "  75.70894993764561,\n",
       "  76.02079933747441,\n",
       "  75.83795825904882,\n",
       "  76.06454678783408,\n",
       "  75.83795623971879,\n",
       "  75.726297303677,\n",
       "  75.96538592882177,\n",
       "  75.98424107354015,\n",
       "  75.60785059895883,\n",
       "  75.63168954671636,\n",
       "  75.71474292096158,\n",
       "  76.09938967634139,\n",
       "  76.12546793280762,\n",
       "  76.10819700717828,\n",
       "  75.54516566202476,\n",
       "  75.55952771140491,\n",
       "  75.39266757649096,\n",
       "  75.12200972307575,\n",
       "  75.16975965870886,\n",
       "  75.16353236636827,\n",
       "  75.04625919286251,\n",
       "  75.5743611495868,\n",
       "  75.10054409188719,\n",
       "  74.93203154476639,\n",
       "  74.703597538652,\n",
       "  74.65156338521149,\n",
       "  74.62954118971102,\n",
       "  74.57485795371936,\n",
       "  74.64187751074893,\n",
       "  74.63947515217012,\n",
       "  74.65067645570137,\n",
       "  74.76723375560991,\n",
       "  74.84960018955329,\n",
       "  75.12120042247975,\n",
       "  74.8746176773883,\n",
       "  74.90087656495078,\n",
       "  74.77901535578918,\n",
       "  74.84795378268231,\n",
       "  74.93055618387746,\n",
       "  75.07360945704005,\n",
       "  75.26455627625631,\n",
       "  75.37298970884542,\n",
       "  75.56106698042537,\n",
       "  75.87018018709003,\n",
       "  76.11652672787633,\n",
       "  75.93349539288573,\n",
       "  76.42523915564526,\n",
       "  75.99749054442563,\n",
       "  75.66005228839863,\n",
       "  75.5492613682876,\n",
       "  75.42631682633409,\n",
       "  75.57364219275259,\n",
       "  75.37808951864281,\n",
       "  75.77868729191665,\n",
       "  75.8865282797655,\n",
       "  75.57702492132715,\n",
       "  75.52837925239888,\n",
       "  75.4870686773073,\n",
       "  75.618118406614,\n",
       "  76.06175366674236,\n",
       "  76.65968428540232,\n",
       "  77.33043057550864,\n",
       "  77.53984293707194,\n",
       "  78.1238559316656,\n",
       "  77.6268737728079,\n",
       "  78.55460838819447,\n",
       "  78.85164942996308,\n",
       "  79.11751687958653,\n",
       "  78.4749721013397,\n",
       "  78.32629348971676,\n",
       "  79.36732459138389,\n",
       "  79.31636102545579,\n",
       "  78.50740184931713,\n",
       "  78.34846653281227,\n",
       "  78.61292311357568,\n",
       "  77.56610906029198,\n",
       "  76.79787823731331,\n",
       "  76.47353923712026,\n",
       "  76.20147884943995,\n",
       "  76.90880680554164,\n",
       "  76.68774897031469,\n",
       "  77.08281811837699,\n",
       "  76.9121497831707,\n",
       "  77.7311766245484,\n",
       "  78.28100156321588,\n",
       "  79.10856321856129,\n",
       "  79.91776108147144,\n",
       "  79.70271020357139,\n",
       "  80.62170045394865,\n",
       "  81.97930842003211,\n",
       "  80.43033228319287,\n",
       "  79.5490383537247,\n",
       "  78.29178301976569,\n",
       "  79.08467454758558,\n",
       "  78.83376083295398,\n",
       "  78.57170342621549,\n",
       "  78.17010846488671,\n",
       "  77.99771344974317,\n",
       "  77.9026138040887,\n",
       "  77.9495540060208,\n",
       "  77.043616028803,\n",
       "  77.71854435405363,\n",
       "  77.67949031112225,\n",
       "  77.56355750481028,\n",
       "  77.97870495439852,\n",
       "  77.10574498552607,\n",
       "  77.16371577670931,\n",
       "  77.01592288991493,\n",
       "  77.41195837349333,\n",
       "  77.0746820569065,\n",
       "  77.6616600892919,\n",
       "  78.16593715944009,\n",
       "  77.38404236385495,\n",
       "  76.74073055214402,\n",
       "  76.19694666797254,\n",
       "  76.20808422094277,\n",
       "  76.19196012611229,\n",
       "  76.25470796595225,\n",
       "  76.36069749559631,\n",
       "  76.28478655351434,\n",
       "  76.29321789780423,\n",
       "  75.83619880213821,\n",
       "  76.06388342174697,\n",
       "  76.44875245770467,\n",
       "  76.47005279427198,\n",
       "  76.06793570245398,\n",
       "  76.09198468496383,\n",
       "  75.65865116214562,\n",
       "  75.4505139893813,\n",
       "  75.31478769756414,\n",
       "  75.2909422817423,\n",
       "  75.39095161057172,\n",
       "  75.19390476988276,\n",
       "  75.54802824098965,\n",
       "  75.51455865559328,\n",
       "  75.23702601264765,\n",
       "  75.05931010436312,\n",
       "  75.15016212062869,\n",
       "  74.99890908867569,\n",
       "  74.90942556225761,\n",
       "  74.93033364963756,\n",
       "  75.14029851220612,\n",
       "  75.06124172691223,\n",
       "  75.01349545557287,\n",
       "  74.9888197194054,\n",
       "  74.93639641634219,\n",
       "  75.06801999256423,\n",
       "  74.97165859852633,\n",
       "  75.06393489346955,\n",
       "  75.15583643893228,\n",
       "  75.3539656092199,\n",
       "  75.52564322207363,\n",
       "  75.32742195918806,\n",
       "  75.3057091770249,\n",
       "  75.13530287773492,\n",
       "  75.08640223716117,\n",
       "  75.11024091069854,\n",
       "  75.0660072464714,\n",
       "  75.17155854165505,\n",
       "  75.11010428821372,\n",
       "  75.1031083264854,\n",
       "  75.28482270473448,\n",
       "  75.10119175779069,\n",
       "  75.19904739965567,\n",
       "  75.28405986195865,\n",
       "  75.50678213340443,\n",
       "  75.572542915904,\n",
       "  75.7154748902698,\n",
       "  75.63462460364008,\n",
       "  75.74955513552196,\n",
       "  75.5054869458702,\n",
       "  75.61099081994861,\n",
       "  75.70178125524329,\n",
       "  75.9552063508839,\n",
       "  75.58371985014097,\n",
       "  75.60034729820059,\n",
       "  75.39225897799791,\n",
       "  75.29762601193755,\n",
       "  75.51681490839488,\n",
       "  75.76961755659116,\n",
       "  75.63442155894663,\n",
       "  75.94444740370523,\n",
       "  76.14500460847322,\n",
       "  76.60993204453197,\n",
       "  76.72908262992068,\n",
       "  77.20898926951313,\n",
       "  76.79393461711578,\n",
       "  76.26597112890002,\n",
       "  76.32132900311818,\n",
       "  76.40026362501189,\n",
       "  76.85628472909781,\n",
       "  76.9934173797897,\n",
       "  77.31941476676732,\n",
       "  76.9294911525863,\n",
       "  76.69915994863787,\n",
       "  76.23913309717064,\n",
       "  76.28491071732357,\n",
       "  76.58499863891397,\n",
       "  77.00280997478168,\n",
       "  77.33657345161768,\n",
       "  77.1120911268288,\n",
       "  77.16349625417594,\n",
       "  76.8014916884075,\n",
       "  76.86278965552604,\n",
       "  77.08646172758384,\n",
       "  76.82564726775958,\n",
       "  77.04378356561679,\n",
       "  77.12080866688123,\n",
       "  76.79702067151543,\n",
       "  76.857427370278,\n",
       "  76.54214290679036,\n",
       "  76.13180206302289,\n",
       "  76.27432916358022,\n",
       "  76.31520224006883,\n",
       "  76.36139412215954,\n",
       "  76.07095533546293,\n",
       "  75.95464889647116,\n",
       "  76.0630910687612,\n",
       "  76.27123726488115,\n",
       "  76.68047939568778,\n",
       "  76.99514379284706,\n",
       "  77.02814876336907,\n",
       "  76.96585242404785,\n",
       "  77.2380189310116,\n",
       "  77.38788312475612,\n",
       "  77.61917734530232,\n",
       "  78.04479746536381,\n",
       "  78.35038961063833,\n",
       "  77.71358441749993,\n",
       "  77.47872336431215,\n",
       "  77.56377117203688,\n",
       "  77.52236985569121,\n",
       "  77.86738468544557,\n",
       "  78.12398146297588,\n",
       "  77.9455676946495,\n",
       "  77.8768338765433,\n",
       "  77.6973004691631,\n",
       "  77.6694293942417,\n",
       "  77.34281059979328,\n",
       "  77.5883502158691,\n",
       "  77.42330728138903,\n",
       "  76.91126349341467,\n",
       "  76.90230550583587,\n",
       "  76.8581116441867,\n",
       "  77.14126514599745,\n",
       "  76.80735580104718,\n",
       "  76.75427694052989,\n",
       "  76.86033183627619,\n",
       "  76.95881411499221,\n",
       "  76.75324770457932,\n",
       "  76.50017668786346,\n",
       "  76.44895256759972,\n",
       "  76.31392584019434,\n",
       "  76.34044570515785,\n",
       "  76.19555048301638,\n",
       "  76.57948879705287,\n",
       "  76.74801236727342,\n",
       "  76.63624042830374,\n",
       "  76.54403955401108,\n",
       "  76.81342617795059,\n",
       "  77.04712611567513,\n",
       "  77.0220681468163,\n",
       "  77.14811512146366,\n",
       "  76.98357886273669,\n",
       "  76.94942784128644,\n",
       "  76.47684990520833,\n",
       "  76.8803817132312,\n",
       "  77.00976943595542,\n",
       "  77.09724799521302,\n",
       "  76.85060268536832,\n",
       "  76.8414278966068,\n",
       "  77.21293029505635,\n",
       "  77.59473618972521,\n",
       "  77.60666717879819,\n",
       "  77.5084529246362,\n",
       "  77.37639111897764,\n",
       "  77.20409845337016,\n",
       "  77.27836584896573,\n",
       "  77.21123973469358,\n",
       "  77.11945343529105,\n",
       "  77.23506526667967,\n",
       "  76.78991573738182,\n",
       "  77.00366788716673,\n",
       "  77.09438421616156,\n",
       "  77.19387775719053,\n",
       "  77.03260480627085,\n",
       "  76.51076545934075,\n",
       "  76.42832040997185,\n",
       "  76.78042165853763,\n",
       "  76.69818834135677,\n",
       "  76.45474227963189,\n",
       "  76.4589102806635,\n",
       "  76.56504631207434,\n",
       "  76.88542197265816,\n",
       "  76.69052417559207,\n",
       "  77.15574179980739,\n",
       "  77.5475706859771,\n",
       "  77.76125954255549,\n",
       "  77.2323741314975]]"
      ]
     },
     "execution_count": 732,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ds_unstablized"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 736,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2.00691552, 2.00354226, 2.00028301, 2.00288505, 2.00196689,\n",
       "       1.9974443 , 1.99790089, 1.9947305 , 1.99686096, 1.99877031,\n",
       "       2.00255684, 1.99777714, 1.99491617, 1.99690953, 1.9955913 ,\n",
       "       1.98941012, 1.99041495, 1.98433264, 1.98458483, 1.98606281,\n",
       "       1.98273658, 1.98181014, 1.98886886, 1.98973394, 1.98732019,\n",
       "       1.98436837, 1.97846441, 1.98480891, 1.98118539, 1.98122393,\n",
       "       1.99144343, 1.99625804, 2.00074498, 1.99907874, 1.99426972,\n",
       "       1.99774474, 2.00597074, 2.01052186, 2.00775205, 2.00951036,\n",
       "       2.0140642 , 2.00666596, 2.00061763, 1.9990255 , 2.00483344,\n",
       "       2.01195607, 2.01088109, 2.01273821, 2.00686611, 2.01124156,\n",
       "       2.0029784 , 2.00040848, 1.9977518 , 1.99898427, 2.00175884,\n",
       "       1.99447447, 1.99876875, 1.99394929, 2.00294702, 2.00421791,\n",
       "       2.0001021 , 2.00777751, 1.99589738, 1.99079804, 1.99298226,\n",
       "       1.98853846, 1.99420918, 2.00001858, 1.99763118, 2.00566482,\n",
       "       2.00357597, 1.99871707, 2.007081  , 2.00866988, 2.00706504,\n",
       "       2.00588752, 2.00714018, 2.00845806, 2.01138275, 2.01771972,\n",
       "       2.02366611, 2.01947638, 2.01826809, 2.02249566, 2.02077788,\n",
       "       2.01906183, 2.02616512, 2.03621228, 2.04058555, 2.03868829,\n",
       "       2.04195217, 2.04079168, 2.03807303, 2.03662028, 2.03679107,\n",
       "       2.03469817, 2.02737018, 2.02169127, 2.0208403 , 2.02577236,\n",
       "       2.02070818, 2.02758839, 2.03822269, 2.04175904, 2.05130591,\n",
       "       2.05103121, 2.04919689, 2.05160652, 2.04812655, 2.05428855,\n",
       "       2.05911228, 2.05806958, 2.06149281, 2.05892303, 2.05862639,\n",
       "       2.05586998, 2.05322466, 2.04890228, 2.04574868, 2.04432967,\n",
       "       2.04708822, 2.03996367, 2.03627415, 2.03476103, 2.0386148 ,\n",
       "       2.03855894, 2.03397687, 2.03185003, 2.03413552, 2.03327473,\n",
       "       2.03438357, 2.03619398, 2.02813544, 2.02866753, 2.02819073,\n",
       "       2.02814228, 2.02548444, 2.02273943, 2.02467067, 2.0233303 ,\n",
       "       2.02195295, 2.01938476, 2.02149892, 2.01831172, 2.01781266,\n",
       "       2.02421426, 2.02476948, 2.03338065, 2.03260753, 2.0431381 ,\n",
       "       2.04828025, 2.05672871, 2.05669401, 2.05894801, 2.05746381,\n",
       "       2.05058746, 2.05829033, 2.05630434, 2.06000206, 2.06483081,\n",
       "       2.06241387, 2.06024023, 2.05787403, 2.05935986, 2.05834137,\n",
       "       2.06257429, 2.06068822, 2.05888102, 2.05600788, 2.05477548,\n",
       "       2.05301871, 2.05317269, 2.06019527, 2.0548351 , 2.05284528,\n",
       "       2.05368151, 2.04989177, 2.04826644, 2.04737557, 2.04534399,\n",
       "       2.04229895, 2.04239558, 2.03955985, 2.03662427, 2.03891836,\n",
       "       2.03157787, 2.03043758, 2.03105333, 2.02722099, 2.02557187,\n",
       "       2.01636184, 2.02936431, 2.03559683, 2.04051709, 2.04058191,\n",
       "       2.03849916, 2.03909477, 2.04821067, 2.04167857, 2.03949599,\n",
       "       2.0379765 , 2.03680737, 2.03963294, 2.04026698, 2.03823818,\n",
       "       2.04027945, 2.03754782, 2.04984863, 2.0554673 , 2.05236386,\n",
       "       2.05560197, 2.0552433 , 2.06241291, 2.06460613, 2.06585102,\n",
       "       2.06196468, 2.06754697, 2.07606059, 2.07461809, 2.07612038,\n",
       "       2.07279192, 2.07108581, 2.07306957, 2.07076011, 2.06089213,\n",
       "       2.05683677, 2.05830693, 2.05998403, 2.06377787, 2.0599162 ,\n",
       "       2.06646231, 2.06368323, 2.05875976, 2.05394104, 2.06217508,\n",
       "       2.06636464, 2.06860824, 2.07169247, 2.07364265, 2.07962793,\n",
       "       2.0732501 , 2.07014287, 2.06658211, 2.06855328, 2.07143075,\n",
       "       2.06750103, 2.0597499 , 2.06375489, 2.06844839, 2.06580321,\n",
       "       2.06548906, 2.07325058, 2.07334079, 2.07018911, 2.06700853,\n",
       "       2.06752261, 2.06750359, 2.06301033, 2.06284935, 2.06053015,\n",
       "       2.05611218, 2.05046692, 2.06324322, 2.06223279, 2.06017928,\n",
       "       2.05584877, 2.05098528, 2.04925776, 2.04900567, 2.04895085,\n",
       "       2.04574558, 2.04316254, 2.04070046, 2.03888469, 2.04693391,\n",
       "       2.04311892, 2.04523282, 2.04097355, 2.05105886, 2.05735225,\n",
       "       2.05278228, 2.0511638 , 2.04765309, 2.04893964, 2.0431444 ,\n",
       "       2.04117803, 2.03442234, 2.03028323, 2.03137406, 2.02545278,\n",
       "       2.03152184, 2.0322931 , 2.03587988, 2.03706329, 2.03517018,\n",
       "       2.03195046, 2.03579148, 2.02962002, 2.02788118, 2.02796624,\n",
       "       2.02774353, 2.03377287, 2.03191104, 2.03812607, 2.03665582,\n",
       "       2.0369624 , 2.03359723, 2.03102661, 2.03374975, 2.03485108,\n",
       "       2.0323393 , 2.03198943, 2.04134815, 2.03720792, 2.03604417,\n",
       "       2.04279262, 2.04268487, 2.0363137 , 2.04204305, 2.04408406,\n",
       "       2.05243417, 2.05486377, 2.05063534, 2.04617825, 2.04180427,\n",
       "       2.0441165 , 2.04017532, 2.03495498, 2.03196302, 2.0302725 ,\n",
       "       2.02849542, 2.02982245, 2.03726971, 2.03279593, 2.03024957,\n",
       "       2.02793937, 2.03637674, 2.04297291, 2.04551818, 2.04623144,\n",
       "       2.04178701, 2.03968877, 2.03705963, 2.03846649, 2.03823475,\n",
       "       2.05150053, 2.05070379, 2.05343058, 2.04823215, 2.05935648,\n",
       "       2.06351413, 2.06615066, 2.06981302, 2.06641604, 2.06256448,\n",
       "       2.05989838, 2.06302353, 2.05813714, 2.05918137, 2.05873745,\n",
       "       2.05451473, 2.04884238, 2.05549104, 2.0555254 , 2.05580972,\n",
       "       2.04740125, 2.04633888, 2.04040886, 2.0361535 , 2.03208473,\n",
       "       2.02828528, 2.0381907 , 2.03473626, 2.03447804, 2.03373295,\n",
       "       2.03286688, 2.03006531, 2.02068897, 2.01882719, 2.02255078,\n",
       "       2.02512446, 2.02917992, 2.02837523, 2.03748423, 2.03313694,\n",
       "       2.03204439, 2.02818096, 2.02547949, 2.02085882, 2.01680353,\n",
       "       2.01283641, 2.00923807, 2.00594218, 2.00935134, 2.01030245,\n",
       "       2.0056729 , 2.00139949, 2.001751  , 1.99809582, 1.9956605 ,\n",
       "       1.99821137, 1.99764894, 2.00343749, 1.99928109, 1.99425361,\n",
       "       1.99212599, 1.98753047, 1.98130942, 1.98765506, 1.98616255,\n",
       "       1.98436226, 1.98377668, 1.98365291, 1.98032345, 1.9823067 ,\n",
       "       1.97559305, 1.98348003, 1.97881954, 1.97579549, 1.97604504,\n",
       "       1.97936042, 1.97918865, 1.97825495, 1.97797073, 1.98235658,\n",
       "       1.98224536, 1.98308083, 1.9799179 , 1.98835965, 1.98541956,\n",
       "       1.97630576, 1.97245864, 1.97547274, 1.9769726 , 1.96897693,\n",
       "       1.96701993, 1.96746697, 1.96523025, 1.96103393, 1.95978928,\n",
       "       1.95842407, 1.95816265, 1.96437835, 1.97611178, 1.97911047,\n",
       "       1.96892309, 1.96833962, 1.96553176, 1.96313601, 1.96113385,\n",
       "       1.96021015, 1.96090164, 1.97070178, 1.97874989, 1.9779338 ,\n",
       "       1.97259513, 1.97246356, 1.97237159, 1.96809305, 1.96714418,\n",
       "       1.96846396, 1.9661508 , 1.96395823, 1.96663558, 1.97012621,\n",
       "       1.97246553, 1.96754552, 1.96305526, 1.96566416, 1.96256336,\n",
       "       1.9632779 , 1.97036039, 1.9673495 , 1.97427907, 1.97992223,\n",
       "       1.98363888, 1.98417222, 1.98370126, 1.98868183, 1.99315831,\n",
       "       1.98579452, 1.99760046, 1.99380758, 1.99243483, 1.99798867,\n",
       "       2.00171333, 1.99948803, 1.99734109, 1.99260656, 1.99289179,\n",
       "       1.98963464, 1.98682265, 1.98699633, 1.9851318 , 1.98642539,\n",
       "       1.98389166, 1.99044379, 1.99095404, 1.9862383 , 1.98416361])"
      ]
     },
     "execution_count": 736,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.std( ds_stablized, axis = 0 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 737,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([2.81674760e+00, 2.94336383e+00, 2.46049728e+00, 2.60695162e+00,\n",
       "       2.08835611e+00, 2.38195254e+00, 2.97331440e+00, 2.93450636e+00,\n",
       "       3.37833870e+00, 3.77255248e+00, 3.16946575e+00, 3.49986310e+00,\n",
       "       2.76779486e+00, 2.62374340e+00, 2.04637093e+00, 1.93148075e+00,\n",
       "       2.25975273e+00, 2.63849883e+00, 2.69189672e+00, 2.64124363e+00,\n",
       "       2.63169099e+00, 2.21780027e+00, 1.77385759e+00, 1.49635751e+00,\n",
       "       1.38798587e+00, 1.49481429e+00, 1.92688545e+00, 2.21564770e+00,\n",
       "       2.75712020e+00, 2.42443641e+00, 2.16384452e+00, 1.67018336e+00,\n",
       "       1.91541193e+00, 1.80644354e+00, 1.79276523e+00, 1.80542324e+00,\n",
       "       1.67692412e+00, 1.72624657e+00, 1.77466965e+00, 2.17421824e+00,\n",
       "       2.33584884e+00, 2.86473230e+00, 2.20749497e+00, 2.18696721e+00,\n",
       "       2.73062708e+00, 3.74189151e+00, 4.06289304e+00, 3.67273681e+00,\n",
       "       4.40726751e+00, 4.51095989e+00, 3.69068776e+00, 3.49004424e+00,\n",
       "       3.95723369e+00, 4.31861170e+00, 4.75546860e+00, 5.29537808e+00,\n",
       "       4.74456715e+00, 4.57391280e+00, 4.35977510e+00, 4.60284443e+00,\n",
       "       4.37039690e+00, 4.32289995e+00, 3.80770010e+00, 3.63300984e+00,\n",
       "       4.38353106e+00, 4.01635010e+00, 4.04442664e+00, 3.85755059e+00,\n",
       "       4.33037252e+00, 3.49874422e+00, 3.50827364e+00, 4.66700602e+00,\n",
       "       4.31633582e+00, 4.81650177e+00, 3.86492016e+00, 4.80078016e+00,\n",
       "       4.19086674e+00, 3.68900128e+00, 3.45682188e+00, 2.89985321e+00,\n",
       "       3.68378092e+00, 3.06259403e+00, 2.98642589e+00, 3.78588556e+00,\n",
       "       3.56016389e+00, 2.79232923e+00, 3.66937177e+00, 4.48928834e+00,\n",
       "       4.48801431e+00, 4.60473304e+00, 4.49570348e+00, 4.65479622e+00,\n",
       "       3.77661174e+00, 4.66865363e+00, 5.45205613e+00, 5.32280191e+00,\n",
       "       5.76551239e+00, 5.43787452e+00, 4.46255351e+00, 3.84760374e+00,\n",
       "       3.94790208e+00, 4.63671149e+00, 4.15504964e+00, 5.06047933e+00,\n",
       "       4.74627848e+00, 4.13942882e+00, 4.81172878e+00, 5.39647769e+00,\n",
       "       4.80435167e+00, 5.23457458e+00, 5.82341797e+00, 8.10485969e+00,\n",
       "       2.45727201e+01, 7.03809887e+00, 1.04040373e+01, 9.71219098e+00,\n",
       "       1.37761401e+01, 6.91043228e+00, 6.78432240e+00, 6.39861182e+00,\n",
       "       4.61175596e+00, 3.55586853e+00, 3.24426426e+00, 4.44572369e+00,\n",
       "       6.05271949e+00, 7.34180946e+00, 1.29706718e+01, 8.99351390e+00,\n",
       "       2.76994985e+01, 7.91303288e+00, 8.55007675e+00, 7.00270075e+00,\n",
       "       8.96997123e+00, 1.10182460e+01, 1.04427876e+01, 6.77132182e+00,\n",
       "       4.71849659e+00, 4.16937522e+00, 4.24979713e+00, 5.38188780e+00,\n",
       "       6.54991027e+00, 6.54526386e+00, 4.89746926e+00, 5.77963012e+00,\n",
       "       5.91138854e+00, 5.04083110e+00, 3.74329108e+00, 4.25530969e+00,\n",
       "       3.97107839e+00, 3.29250400e+00, 3.60692540e+00, 4.03494577e+00,\n",
       "       3.24493620e+00, 2.82922904e+00, 3.26277162e+00, 4.01440969e+00,\n",
       "       3.87005807e+00, 3.76860026e+00, 3.39296846e+00, 2.61081537e+00,\n",
       "       2.99240256e+00, 2.83066318e+00, 3.10124145e+00, 2.76343478e+00,\n",
       "       2.56856739e+00, 3.20858035e+00, 2.41403304e+00, 2.12360583e+00,\n",
       "       1.88323471e+00, 1.72250352e+00, 1.87870482e+00, 1.85423909e+00,\n",
       "       2.45984678e+00, 3.21794676e+00, 3.42091541e+00, 3.96811145e+00,\n",
       "       3.83931626e+00, 4.16079794e+00, 4.32720883e+00, 5.02937261e+00,\n",
       "       4.52572415e+00, 4.61969456e+00, 5.34261639e+00, 4.71278872e+00,\n",
       "       4.09604905e+00, 3.28134843e+00, 2.76967314e+00, 3.01159268e+00,\n",
       "       2.42227342e+00, 2.03530440e+00, 2.12003717e+00, 1.91132053e+00,\n",
       "       1.70573790e+00, 1.32893532e+00, 9.31804579e-01, 6.93858794e-01,\n",
       "       3.64799689e-01, 2.75070778e-01, 3.15566289e-01, 3.78025623e-01,\n",
       "       1.64395650e-01, 3.13905587e-01, 5.30557439e-01, 5.08268269e-01,\n",
       "       3.52083677e-01, 1.40236278e-01, 1.24221326e-01, 2.35089302e-01,\n",
       "       9.63496456e-02, 2.80282815e-01, 3.86827132e-01, 4.15274576e-01,\n",
       "       1.01047794e-01, 8.98549324e-02, 1.60720338e-01, 2.57230535e-01,\n",
       "       2.06510878e-01, 5.50242927e-01, 9.94191472e-01, 6.57896780e-01,\n",
       "       9.34371008e-01, 9.21476315e-01, 7.69535274e-01, 6.89103903e-01,\n",
       "       5.77746622e-01, 6.23590400e-01, 6.61540973e-01, 6.82847324e-01,\n",
       "       6.52889315e-01, 4.69593852e-01, 5.20174126e-01, 4.41705995e-01,\n",
       "       5.00100712e-01, 3.67769751e-01, 2.12845098e-01, 3.50595530e-01,\n",
       "       3.47285668e-01, 3.36373700e-01, 2.04263837e-01, 1.19680681e-01,\n",
       "       1.43892722e-01, 4.15997630e-01, 2.56872701e-01, 1.91686214e-01,\n",
       "       2.18685673e-01, 2.84156537e-01, 2.11731164e-01, 2.78088474e-01,\n",
       "       1.62840113e-01, 5.25431939e-02, 1.97072687e-01, 2.83598620e-02,\n",
       "       1.17774483e-01, 2.63149438e-01, 7.60279861e-02, 3.58690900e-01,\n",
       "       3.14414627e-01, 2.93756783e-01, 5.67340422e-01, 2.67983390e-01,\n",
       "       3.69461388e-01, 6.61847505e-01, 7.91057554e-01, 6.87107477e-01,\n",
       "       1.09259298e+00, 7.05013507e-01, 1.19617755e+00, 1.40769429e+00,\n",
       "       1.63451491e+00, 1.27478031e+00, 1.32343554e+00, 1.77619898e+00,\n",
       "       1.85092421e+00, 1.61911247e+00, 1.52573030e+00, 1.89903414e+00,\n",
       "       1.56017911e+00, 1.27784232e+00, 1.44383282e+00, 2.22468100e+00,\n",
       "       2.74654175e+00, 2.32493169e+00, 2.34526566e+00, 2.62306752e+00,\n",
       "       1.89548412e+00, 1.56686887e+00, 1.70784420e+00, 1.96847356e+00,\n",
       "       1.80129917e+00, 2.20622289e+00, 2.64865302e+00, 2.06262941e+00,\n",
       "       1.75213207e+00, 1.22263851e+00, 1.53703961e+00, 1.42427744e+00,\n",
       "       1.24042716e+00, 9.25928620e-01, 9.67784447e-01, 9.97992006e-01,\n",
       "       1.05079114e+00, 7.03871018e-01, 1.02358534e+00, 9.95590208e-01,\n",
       "       9.19716339e-01, 1.13123549e+00, 7.45368162e-01, 7.56714868e-01,\n",
       "       7.54223640e-01, 8.77278866e-01, 6.06607071e-01, 9.09397150e-01,\n",
       "       1.21527521e+00, 7.87201082e-01, 3.95777097e-01, 1.29765327e-01,\n",
       "       3.97592783e-01, 4.66895132e-01, 3.81538609e-01, 5.25844249e-01,\n",
       "       3.63566089e-01, 2.95957366e-01, 4.35825534e-01, 5.61028455e-01,\n",
       "       5.14523472e-01, 5.72727210e-01, 4.52663512e-01, 6.47366621e-01,\n",
       "       5.04222226e-01, 6.26170725e-01, 9.16370239e-01, 7.71082952e-01,\n",
       "       5.88470597e-01, 4.97481697e-01, 5.13079503e-01, 5.82054732e-01,\n",
       "       6.92483492e-01, 9.08795172e-01, 1.01956392e+00, 8.37517490e-01,\n",
       "       9.92365786e-01, 1.09233967e+00, 8.46627282e-01, 1.01791652e+00,\n",
       "       1.01356137e+00, 1.00572351e+00, 9.46712666e-01, 9.38408293e-01,\n",
       "       1.10704467e+00, 8.81342917e-01, 9.01679944e-01, 1.15692293e+00,\n",
       "       1.27469608e+00, 1.56798483e+00, 1.30316517e+00, 1.33627996e+00,\n",
       "       1.76915948e+00, 1.35572639e+00, 9.44577711e-01, 6.40411341e-01,\n",
       "       5.04453156e-01, 5.49822798e-01, 5.70601679e-01, 6.89861635e-01,\n",
       "       5.00548790e-01, 5.72806282e-01, 3.14619731e-01, 3.96465785e-01,\n",
       "       2.57406730e-01, 6.43571887e-01, 4.78258557e-01, 8.45277308e-01,\n",
       "       7.30188630e-01, 7.18843851e-01, 6.04652540e-01, 9.30826071e-01,\n",
       "       1.00139627e+00, 9.67765583e-01, 8.52800293e-01, 6.47019599e-01,\n",
       "       6.48690374e-01, 9.98514476e-01, 1.41933233e+00, 8.61081369e-01,\n",
       "       8.10805938e-01, 7.40948285e-01, 5.55547821e-01, 2.69849179e-01,\n",
       "       1.28602797e-01, 2.83465097e-01, 1.43150005e-01, 1.82968622e-01,\n",
       "       4.89864872e-01, 8.99795429e-01, 5.45569415e-01, 5.12380436e-01,\n",
       "       2.69276910e-01, 1.15856665e-01, 1.77795093e-02, 1.19754597e-01,\n",
       "       1.26333162e-01, 1.19227850e-01, 3.84764217e-01, 5.60499273e-01,\n",
       "       3.09425245e-01, 4.62234214e-01, 3.80690946e-01, 3.67707149e-01,\n",
       "       3.62998168e-01, 4.98588888e-01, 8.18727264e-01, 6.98857752e-01,\n",
       "       7.29035589e-01, 7.26981914e-01, 7.69245565e-01, 6.37868234e-01,\n",
       "       8.11668653e-01, 7.90831680e-01, 6.68721687e-01, 7.94621835e-01,\n",
       "       9.51806760e-01, 8.98326895e-01, 7.40167034e-01, 5.82604136e-01,\n",
       "       8.21325091e-01, 1.10979661e+00, 1.27441605e+00, 1.32334566e+00,\n",
       "       1.31050157e+00, 1.00876820e+00, 1.16556878e+00, 1.27991640e+00,\n",
       "       1.37207995e+00, 1.45988597e+00, 9.53817476e-01, 7.10934093e-01,\n",
       "       4.60964942e-01, 2.54956913e-01, 4.53064329e-01, 3.68708180e-01,\n",
       "       3.12791047e-01, 3.54932161e-01, 7.05313810e-01, 7.46669307e-01,\n",
       "       9.23086588e-01, 8.63602422e-01, 9.91704695e-01, 1.24668536e+00,\n",
       "       1.64317045e+00, 1.96751939e+00, 2.94897369e+00, 2.28112396e+00,\n",
       "       2.08940213e+00, 1.73433475e+00, 1.83478450e+00, 1.83660359e+00,\n",
       "       1.88273782e+00, 1.76552089e+00, 1.76036355e+00, 1.55826776e+00,\n",
       "       1.81335484e+00, 2.23013328e+00, 1.90507543e+00, 1.86285654e+00,\n",
       "       2.27239384e+00, 3.01372609e+00, 2.57979098e+00, 2.30564242e+00,\n",
       "       2.22323339e+00, 1.94179754e+00, 2.16773646e+00, 2.47686083e+00,\n",
       "       2.97437718e+00, 2.66786826e+00, 2.90567475e+00, 2.83665112e+00,\n",
       "       3.38138021e+00, 2.81854331e+00, 2.57764504e+00, 2.91299504e+00,\n",
       "       2.46473761e+00, 2.14275263e+00, 2.67867259e+00, 2.62209997e+00,\n",
       "       2.01967382e+00, 1.98930811e+00, 1.56234589e+00, 1.76102097e+00,\n",
       "       2.13894049e+00, 2.02142892e+00, 1.95592523e+00, 2.21637896e+00,\n",
       "       2.55515669e+00, 2.29228104e+00, 2.56602378e+00, 3.04583205e+00,\n",
       "       2.86253449e+00, 2.32602689e+00, 1.92199068e+00, 2.44834680e+00])"
      ]
     },
     "execution_count": 737,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.std( ds_unstablized, axis = 0 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 746,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['figure.figsize'] = 6,4\n",
    "plt.rcParams['font.size'] = 17.5\n",
    "\n",
    "l_s, = plt.plot(np.std( ds_stablized, axis = 0 ), label = 'Alg1-S') \n",
    "l, = plt.plot(np.std( ds_unstablized, axis = 0 ), label = 'Alg1-NS') \n",
    "\n",
    "plt.xlabel('Iterations')\n",
    "\n",
    "plt.ylabel('Std of $f (x_t)$')\n",
    "\n",
    "plt.legend( handles = [l_s, l] ) \n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('variance.png', dpi = 150) \n",
    "\n",
    "# plt.xlim(-5,500) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 448,
   "metadata": {},
   "outputs": [],
   "source": [
    "A = np.random.uniform(-3, 3, size = (3,3) ) \n",
    "\n",
    "A = np.dot(A, A.T) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 449,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.28486543, -0.13200309,  1.15477038],\n",
       "       [-0.13200309,  1.62187669,  0.37042106],\n",
       "       [ 1.15477038,  0.37042106,  2.05864801]])"
      ]
     },
     "execution_count": 449,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "\n",
    "logm( A ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle x^{3} + 3 x^{2} y + 3 x y^{2} + y^{3}$"
      ],
      "text/plain": [
       "x**3 + 3*x**2*y + 3*x*y**2 + y**3"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x = sym.Symbol('x')\n",
    "# y = sym.Symbol('y')\n",
    "\n",
    "# sym.expand((x + y) ** 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "A = sym.Matrix([[1./2 - x, -x], [-x, 1./2]]) \n",
    "B = sym.Matrix([[1./2, -x], [-x, 1./2 - x]]) \n",
    "\n",
    "one = sym.Matrix([[1.], [1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{1.0 x}{0.5 x^{2} + 0.25 x - 0.125}$"
      ],
      "text/plain": [
       "-1.0*x/(0.5*x**2 + 0.25*x - 0.125)"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sym.simplify( sym.simplify( A.inv() * one - B.inv() * one )[0] - sym.simplify( A.inv() * one - B.inv() * one )[1] )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> plotting.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np \n",
    "import pandas as pd \n",
    "\n",
    "import pickle\n",
    "import itertools\n",
    "\n",
    "import seaborn \n",
    "\n",
    "from pylab import *\n",
    "\n",
    "import matplotlib.ticker as mtick\n",
    "from matplotlib.ticker import ScalarFormatter\n",
    "import matplotlib.pyplot as plt \n",
    "%matplotlib inline  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def adjacent_values(vals, q1, q3):\n",
    "    upper_adjacent_value = q3 + (q3 - q1) * 1.5\n",
    "    upper_adjacent_value = np.clip(upper_adjacent_value, q3, vals[-1])\n",
    "\n",
    "    lower_adjacent_value = q1 - (q3 - q1) * 1.5\n",
    "    lower_adjacent_value = np.clip(lower_adjacent_value, vals[0], q1)\n",
    "        \n",
    "    return lower_adjacent_value, upper_adjacent_value\n",
    "\n",
    "\n",
    "def set_axis_style(ax, labels, n, mu):\n",
    "    ax.xaxis.set_tick_params(direction='out')\n",
    "    ax.xaxis.set_ticks_position('bottom')\n",
    "    ax.set_xticks(np.arange(1, len(labels) + 1))\n",
    "    ax.set_xticklabels(labels)\n",
    "    ax.set_xlim(0.25, len(labels) + 0.75)\n",
    "    ax.set_xlabel('n = {0}, $\\mu$ = {1}'.format(n, mu))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def save_plot( setting ): \n",
    "\n",
    "    plt.rcParams['font.size'] = 17.5\n",
    "    plt.rcParams['figure.figsize'] = 4,4\n",
    "\n",
    "    ns = [10,20,30] \n",
    "    alphas = [1]  \n",
    "    betas = [1./2]  \n",
    "    mus = [0.01, 0.001] \n",
    "\n",
    "    n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "    n_mu = list( itertools.product( ns, mus ) ) \n",
    "\n",
    "    for (n, mu ) in n_mu: \n",
    "\n",
    "        g_errors, b_errors, g_vars, b_vars = pickle.load( open( './{0}/n={1}_mu={2}'.format(setting, n, mu) , 'rb' ) ) \n",
    "\n",
    "        data = [g_errors, b_errors] \n",
    "\n",
    "        fig, ax1 = plt.subplots(nrows=1, ncols=1, figsize=(5, 3.5), sharey=True) \n",
    "\n",
    "    #     ax1.set_ylabel('Estimation Error') \n",
    "    #     seaborn.violinplot( data=data, palette=['r','b','b','b'], ax = ax1 ) \n",
    "        ax1.violinplot( data ) \n",
    "\n",
    "        quartile1, medians, quartile3 = np.percentile(data, [25, 50, 75], axis=1) \n",
    "        whiskers = np.array([\n",
    "            adjacent_values(sorted_array, q1, q3) \n",
    "            for sorted_array, q1, q3 in zip(data, quartile1, quartile3)])\n",
    "        whiskers_min, whiskers_max = whiskers[:, 0], whiskers[:, 1] \n",
    "\n",
    "\n",
    "        plt.gca().ticklabel_format(axis='both', style='plain', useOffset=False) \n",
    "        \n",
    "        num_digits = int( np.log10( np.max( data ) ) )\n",
    "\n",
    "        locs,labels = yticks()\n",
    "        yticks(locs, map(lambda x: \"%.1f\" % x, locs/(10**num_digits )) )\n",
    "        text(0.0, 1.01, 'x$10^{}$'.format(num_digits), fontsize=14, transform = gca().transAxes) \n",
    "    \n",
    "#         plt.ticklabel_format(axis=\"y\", style=\"sci\", scilimits=(0,0))\n",
    "    \n",
    "        labels = ['G', 'S' ]  \n",
    "        for ax in [ax1]: \n",
    "            set_axis_style(ax, labels, n, mu)  \n",
    "\n",
    "        plt.subplots_adjust(bottom=0.15, wspace=0.05)  \n",
    "\n",
    "        plt.tight_layout()  \n",
    "        plt.show() \n",
    "#         plt.savefig('{0}_errors_n={1}_mu={2}.png'.format(setting, n, mu) , dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAfp0lEQVR4nO3deZRcZ3nn8e/Tu3qRulur1eqWZLxosOVNPZYFCZEnYTnJMAk5nBjPcALEIIyBwTCsOR4ggQw+TAgmzNig+JzYSSa2mZxhTwYHEiwTm3ikwY4XGWTZElJr60W971XP/HGrh3KrquvWrb3q9zmnTnXde99731vV9dS73Pe95u6IiEj26kqdARGRSqUAKiISkQKoiEhECqAiIhEpgIqIRKQAKiISkQKoiEhECqAiIhEpgKZhZr9uZj81syNmdlup8yMi5cc0EulCZtYAHAb+DTAMHAR+1d1PlzRjIlJWVAJN7XrgOXc/4e7TwNeBf1viPIlImam6AGpmrzGzb5nZgJm5mb09zXa3mdlLZjZrZofM7JeTVm8GTiS9Pgn0FDDbIlKBqi6AAu3AM8AHgJlUG5jZTcCXgP8CXAs8BvydmfUtbZIimdo6RORlKiqAmtl6MzttZp9MWnZVohT5ZgB3/1t3/313/xsgnmZXHwLuc/c/c/fD7v5+4DTwnsT6AaA3afstwKm8n5CIVLSKCqDuPgi8HbjDzPaY2SrgAeCBRMDMyMyagF3Aw8tWPQy8KvH3E8AVZtabOMabgO/m4RREpIo0lDoD2XL375nZ3cD/AB4BmoH3Z7GLdUA9cHbZ8rPAryWOsWhmHwR+QPAj8yV3VwlURF6m4gJowseANwC/C7zK3Scj7GN5m6YlL3P3bwPfjpxDEal6GavwZnadmf2JmT1lZuNmNmhmB8zst8IeJFEVftDMRsxsysweNbMbc8j3NoI2SgcuzjLtEBADNi1bvoELS6UiImmFaQP9KPA2gnbBjwJ/RFBt/rqZ/WGmxGa2DvgRQfX4C8BHCHrKH44SRM2skaD6/i3gw8A9Sb3nGbn7PHAIeO2yVa8l6I0XEQkl40gkM3s1cMjdZ5OW1RMExX5go7uPrJD+j4H/BOx29ycSy9qBZ4Fxd9+ZVYbN7gT+PXAVMAb8HbAKuNHd44l9X5LY/DHgToJgO+LuP0/s4ybgL4HbgH8CbgVuAa5w9+PZ5EdEapi7R3oQlCQd2JNhuwHgn1Is/8+J9DuzOOavAAvA3qRlm4BzwCcSr/cm9rv8cd+yfd0GHAPmCEqkr4n6Xuihhx61+cilE2lz4vlcug3M7KLEdg+kWP3jxPMu4OkwB3T3R4DGZcvOELRfLr3+IakvhF++r7uBu8McV0QklUjXgZpZD/AO4J/d/egKmy4F2YEU65aWaYikiFSkrEugZtZKMLlGE/CuDJu3Jp7nUqxbalNdtcKx9gH7ANra2nbt2LEju8yKiOTo0KFDQ+6+PtW6rAJoYhTP/yIYP/5md89U9Z5OPDenWNeSeE45Xh3A3fcD+wH6+/v94MGD2WRXRCRnZpa2Yzl0AE1cPvQ1gst93ubu3wyRbGn0Tqpq+tKyVNV7EZGyF6oNNHHZ0l8Dvwnc6u5/FSadBxMQnwL2pFh9Q+L5UJh9iYiUmzAjkeqA+4E3A7e7+5+tsO2OFBe1PwjsMbPrk7ZrB95JMGlxqB54EZFyE6YK/1+B/wA8Dgyb2VuXrX/M3V9M/H2YYIKPvUnr7wR+B/iumX0ROE/QMdRDMJ5dRKQihQmguxLPe0hdFX8H8GKK5UAwBZ2Z/RLweYKL75uBnwCvd/cfZJddEZHykTGAuvvesDtz95QXsHswPPKm8NkSESl/lTqdnUjVuumrjxf9mA+9O1XlUjJRABWpcLG489zpcQAu29hBc0NF3WiioimAipSZbEuD5yZmeeu9/wzAZ3/rSq7sWVOIbEkK+qkSqXDxpFsnxuK6eWwxKYCKVLi4/yJoKnwWlwKoSIVLDpruCqHFpAAqUkUUPotLAVREJCIFUBGRiBRARSqc2j1LRwFUpMIlx08F0+JSABWpcMmXMcXiK2woeaeRSFUi2/HTsbi/rMe2oS7jjUwvoPHT5WEh9otPcjGuCFpMCqA1anJukePDUwD0drfS3txAY70qJJVofjGe8m8pPAXQKpFNaXB2IcaPjgzx+e89D8BHX7+DV2xoZ/u6tkJlTwpodjH2//9ejDmLsTgN+jEsCr3LNWh8duGCZRMplkllmJmPvez19EIszZaSbwqgNWh8ZjHUMil/i7H4BQF0clafZbEogNagsZkLS5uzCzFmVXKpOOMpgmWqGoYUhgJojYnHnfEUARRgdFpfvEpzfnr+wmVT+hyLRQG0xozPLqSdMzLVl1HK2/DkhZ/Z1NyiahNFogBaY0am0gfJldZJ+ZldiKWtTQxOzBU5N7VJAbTGDK8QJGfmY0zNqQOiUpwdn0277swK6yR/FEBryNxijLEM7ZypqoRSnk6Npg+SY9ML+jEsglAB1MzazezTZvYdMztjZm5m94U9SCKtp3nsjZh3yVKY4Dg4qZJLJRidns8YIE+enylSbmpX2JFI64BPAaeBg8BvRDzeB4GhZcsOR9yXZClMu9jo9AILsbiGdZa548PTGbc5NTbDxevb9FkWUNgAehrY4u4DZtYCRP1p+4a7H4uYVnIQj3uoTiJ3GJqc46I1q4qQK4liam4x1I9hLOacPD+jIboFFOqnyd3n3H0gHwc0s9VmVp+PfUl4I9PzoW95OzShdtBy9tLQVOhtfz4yzaLmuCuYYpft/wUYA2bM7O/NrL/Ix69ZQ5PhL2sZnprTxLxlampuccXe9+UWFuOcUFtowRQrgI4CXwHeB7wJ+CPgeuBRM7uhSHmoadn0ri/GPOVwTym9F85Nku1v2/HhKRZUCi2Iokxn5+53LVv0DTP7G+AQ8EUg5VxsZrYP2AfQ19dXyCxWtZn52AUTTmQyMjVPZ2tTgXIkUYxNL0S6QH4x5rw0NMVlGzsKkKvaVrLuOXd/FvgWsNvMOtNss9/d+929f/369UXNXzUZiTBEU8M6y8+RcxOR0548P531j6hkVurrG44BBnSXOB9V7XyEIZpjM+nHzEvxnZuYzWmyl3gcjg5O5jFHAqUPoJcAcWCwxPmoalFKk/F46mnvpPjiceeFs7kHvzNjs5rqLs/yHkDNbIeZ9SW9bjCzC0qYZrYbeCPwqLtHr5vIiqbnF5lbiNaBoMlFysOpsRmm81T9fuGcSqH5FLoTyczeB3QmpbnKzO5I/H3A3Q8k/j4MPALsTbxuB06Y2deAZ4EJ4Grg94Bp4AM55F8yyCUIqh209OJxz+q6z0xGJuc5PzVPV5s6CPMhm174DwNbk15fm3gA/AFw4IIUgRngQWA38NvAKuAs8ADwWXc/mk2GJTtDOUwOMj6zwPxinKaGUrf01K6B0ZnINYh0XhyaZFebuh3yIXQAdfdtIbezZa/ngFuyy5bkw2IszshU9Hkhl4Z1bu7UsM5SiMedY8P5K30uOT+1wOi0LlPLBxUtqtjg5BzxHAsvmleydE6Pz+a99Lkkn80CtUwBtIqdGs19CN/I5LyuHywBd+d4AUqfS4Yn55nUfKE5UwCtUuOzC3m7udjPRzJPnSb5NTw1z/RcYX+4Chmga4UCaJV6cTB/X46B0WndpKzIwsz3mauz47P6XHOkAFqFRqbmGcrjTcU0iqW4gtpD4S8hi8c1a32uFECrTDzuPH9mPO/7PT06W5QvtcDxoeI1mZw8P62ZmnKgAFpljg5OFqzt7LnT45qct8Ams5zvM1eLiVnrJRoF0CoyNDlX0LazmfkYz5/RqNtCerEETSWaLzQ6BdAqMbsQ45mBsYIf58zYLCfUK18Qo9PznBvPX9t1WEvzhUr2FECrQCzuPHlilMVYcaaf+9nZCUY1Tj6vgrbr0pXuT4xMM6GZmrKmAFrh3J1nT40xOVu8i6Ld4amTY7rAPo+Oj0wX9TNczh0On57QvbCypABa4Y4OTpWk2rewGE+UetV2lquJ2QVeGir9ZWLjMwscK8L1p9VEAbSCnRmb5VgJ266m5hZ55tS4Si05WIzFeXpgLOc5C/LlxcFJNc9kQQG0Qo3PLvDc6cJ3GmUyNDHH0TyOeqo1z5+ZKPiQzWy4w9MDY8wtlk+eypkCaAVaiMV5+mT5lFqODU1xbkKzNmXr58PTnBkrv/dtbiHOMwNjxHVPrIwUQCvQ86cnyq4D57lT4xpXnYWhybmc7rJZaOenFvjp2fLNX7lQAK0wZ8dnizpSJazFmHP4dP6HkFajyblFnh4Yo9ybjgfOz+ia3wwUQCvIQizOT8t4JNDw5HxZBvdyMr8Y56kTo8SKdM1urn52doKhyeJf5VEpFEAryPHhKeYXy6ThM40jZyfVdpZGPO48PTBads0vK1nqVJrS5MspKYBWiNmFWEVMbDy7EGMgDzPhV6OfnZvI2yTXxRSLOU+dGNV4+RQUQCvEiZHpsul1z+TY8JRKocucHpvh5Ejl/rBMz8d47pTauJdTAK0AC7E4JyuoVDe3ENfN6JJMzy/y/OnybbsOa3BiTp1KyyiAVoCB8zMV0+mwpBi3pKgE7s5zp8aJVUmJ/Mi5Cabn1R66JFQANbN2M/u0mX3HzM6YmZvZfdkcyMx6zexBMxsxsykze9TMboyU6xoSj3tFtH0uNzW3yGAebytSqU6NzTI6XXntnunE42hO2CRhS6DrgE8B1wEHsz2Ima0DfgT8GvAF4CNAO/CwgujKBkZnyr7nPZ1an2MyFneOniv9JCH5NjI5z7AubQKgIeR2p4Et7j5gZi1Atg1yHwf6gN3u/gSAmf0F8Czwp8DOLPdXE2Jx51gF33p2fGaBcxOzbOhoKXVWSuJUBf/4ZXJseIq17c2lzkbJhSqBuvucuw/kcJybgceWgmdin5PAvcCVZqYAmsLx4SnmFir7C/jCudq9LrSaL+c6P7WgtlCK0IlkZhcBm4HHU6z+ceJ5V6HzUWlmF2JV0REzPReryZuWzczHSjpBcjGojbs4vfCbE8+pSrBLy3pSJTSzfWZ20MwODg4OFiRz5eqnZyaqpuf26NBkzU00MjZTPR1H6VRT51hUxQigrYnnVD9XSxcLrkqV0N33u3u/u/evX7++IJkrR4MTc1X16x6LOUfOVl9nykqmaqB6O11BQ1ILpRgBdKkemqrFeal3ofbqeGnE486RKpxG7Oz4LCNTtTPTebFu8FdKi5UyNK6AihFATyWeU1XTl5bl0kFVVQZGZ6r2l/2FKrykJx2zUueg8IwaOMkMCh5A3f00QRDdk2L1DYnnQ4XORyVw96roOEpnfGahZkqhTfXVP8ivsV4BNO+fspntMLO+ZYsfBPaY2fVJ27UD7wSec/en852PSjQ6vVD1nS2nx2qjtaa1ub7UWSi4tuawl5FXr9DvgJm9D+hMSnOVmd2R+PuAux9I/H0YeATYm5T8TuB3gO+a2ReB88A+gir8G6JmvtqM1kDPbS30TgN0rmoqdRYKrqut+s8xk2x+Qj4MbE16fW3iAfAHwIELUiS4+6CZ/RLweYJhnM3AT4DXu/sPsspxFauFe6wv1EDnCkBTQx1dbU2cr9ImCzNY164AGjqAuvu2kNulbBhx9+PATWGPV4uaGqq/3ay5Bs5xyZauVVUbQNd3NNPcUP3NFJnUzn9zBeiugSrR2ho4xyUbOpqrti1027q2UmehLCiAlpGOlka6q7haVFcHvd2tmTesEmbG5Rs7Sp2NvNvcuYrVLY2lzkZZUAAtMzs2dVBfV52Xh7xifTstjdVZIktnbXszPV0pB9pVpFVN9Vy2sb3U2SgbCqBlprWpgSt6Vpc6G3m3cXULfTVU+kx2+cYOVq+q/BJbfZ2xc8saGmrgGtew9E6UoQ0dLbxyc/UE0bXtTVyxeTVWC8NzUqirM67uXUNrU+WWvs1g55Y1qrovowBapjZ3ruLKnjXUVfgntGF1M1dv6aSuSpslwmpuqOe6rV0VGUTr6oLguU4TKF+gwr+e1W3Tmhau6e2ioUKHzG1d28rOnjU1HzyXtDTWs2tbFx0tlTOCp77euHpLZ83eVSATBdAy193WxPXbuytq2FxdHbxy82ou3dhRs9X2dJob6unf1s2G1eVfmmtprKd/a5du3bECBdAK0NrUwL/e1lURX7rmxjp2be1mc2f19DznW32dsbNnDa/YUL692V2JH+4OtXmuSAG0QjTU13HVlk4u2dBetlOlLX3p1lRBj3OhmRnb17VxbV8njWU2Omvbujau6+usiZFxudI7VGG2rWvjmt7y+9JtXdvKdX2dGt6XpbXtzeze3k1XW+l/dJoa6ri2b+lHukx/pctMeX0LJZS17c1cv62b9jLojKirgyt71qi9MwctjfVc19fFxevbSla76G5vYvfF3WrvzJICaIVa1RQ08K/vKN0/fFND0N65aY16aHNlZly8vp3r+rpobize19IMLtnQzrW9qj1EoQBawYJ20TUlGV/e1tyg9s4C6GprYvf2tUWZEyHo8Oti27o21R4iUgCtcGbG5Zs6itqju6a1kf5tXTU3rr1YmhrquLa3k4vXF27Go6UOv87W6p28phhK34gmebF9XRv1ZvyswHf07Gxt5JreTo2HLrClKn17SwPPDowTi+dvIure7lYu26iOonzQt6CK9K1tLWhJtKOlQcGzyDZ0tNC/LX/topdv6uDyTerwyxd9E6rM9nVtBZk+bVVTPdf0KXiWQkdLI/1bu1mVwzj6pclAamk+1mLQt6EKXb6xI6/XFdbXGVdtWaNe2hJa1VTPrq1dkYKoGezsWcPG1bpaIt8UQKtQXZ1xxeY1ebvY/rJNHRrSVwZaGusjjVzacdFqNih4FoQCaJVqaaxnx6bcbyextr2JHo1rLxutTQ1c1bMm9AX3fWtb9fkVkAJoFdu4uoW1OVxPWFcHOzZVz8TO1aKrrYntIW7q1tHSwCXry3fCkmoQKoCaWb2ZfczMXjCzOTM7amZ3mFnGy6DM7NNm5mkee3M9AVnZZRs7Ig8P7Otuy6njQgpn29q2FYfymgVTCmou1sIKex3ol4H3APcDPwJuAD4DbAduCbmPDwJDy5YdDplWImprbmDTmhZOj85mla6h3ti6Vj22pXDTVx8Ptd1i3JmYXQDgxMg0AJ//3vNAMO9oNrPfP/TuPVnmUiBEADWzncCtwN3u/t7E4nvNbAz4kJnd4+4HQxzrG+5+LHpWJart69qyDqC93a006pKlstZQZ8HN6hyu2LzmZetU8iyOMCXQtwAG3LVs+V3Ah4CbgTABFDNbDUy5eyx8FiVXrU0NbFjdzLnxuVDb19VBb5dKn6Wi0mDlCFPE6AeG3f1I8kJ3PwGcAnaFPNa/AGPAjJn9vZn1Z5VTyUk2txTetHqVJtMVCSFMCXQzMJBm3QDQkyH9KPAV4HFgHLiaoOT6qJnd6O4/DpdVyUVnaxPtLQ1Mzi5m3La3W5e9iIRh7itPUmBmRwlKoNenWHcAuNjdt2R1ULMrgEPAT9w9bX3FzPYB+wD6+vp2HT9+PJvD1JQwHQ9zi3Gm538RQJc6HpKH9zXU1YW+a6SqmlILzOyQu6esMYf5pkwD6WbtbQFmss2Quz9rZt8C3mxmne4+mma7/cB+gP7+/vxNR1OjmhvqqE+68uyVF114jac6H0TCCxNAV2rn7AGOpFmXyTGCzqlugmq+5EClQZHiC9NTcAhYa2aXJi80s16C9tFDEY99CRAHBiOmFxEpqTAB9CHAgduXLb89aT0AZrbDzPqSXjeYWffyHZrZbuCNwKPuXtgZgEVECiRjFd7dnzKz/cBtZtYGPArsIRiBdL+7P5G0+WHgEWBv4nU7cMLMvgY8C0wQ9ML/HkHb6gfydB4iIkUXdijn+4DjwDsJLpw/BXwK+FyGdDPAg8Bu4LeBVcBZ4AHgs+5+NEKeRUTKQqgA6u6LBMFyxYDp7rbs9Rzhx8qLiFQUDTcREYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiEIFUDOrN7OPmdkLZjZnZkfN7A4zC3VfeTPrNbMHzWzEzKbM7FEzuzG3rIuIlFaoAAh8GXgPcD/wI+AG4DPAduCWlRKa2bpEmjbgC8B54F3Aw2b2Onf/x2hZFxEprYwB1Mx2ArcCd7v7exOL7zWzMeBDZnaPux9cYRcfB/qA3e7+RGKffwE8C/wpsDOXExARKZUwVfi3AAbctWz50uubM6S/GXhsKXgCuPskcC9wZSJAi4hUnDABtB8YdvcjyQvd/QRwCtiVLqGZXQRsBh5PsfrHiee06UVEylmYALoZGEizbgDoyZB2abtUacmQXkSkbIXpRGoFhtOsmwVWZUgLMJcmLSulN7N9wL7Ey0kz++kKx5Jo1gFDpc6E5IU+y8LYmm5FmAA6DTSnWdcCzGRIS5r0LYnntOndfT+wP1MGJTozO+ju/aXOh+ROn2XxhanCnyJ9NbuH9NX7pbRL26VKS4b0IiJlK0wAPQSsNbNLkxeaWS9BG+ehdAnd/TRBEN2TYvUNSfsXEak4YQLoQ4ADty9bfnvSegDMbIeZ9S3b7kFgj5ldn7RdO/BO4Dl3fzrLPEt+qYmkeuizLDJz98wbmX0FeDfBSKRHCUqUtwD3u/vbk7Zz4BF335u0bD3wfwnaPL9IMBJpH8EF9G9w9+/n6VxERIoqbABtAD5CUGrcQlAt/3Pgc+6+kLTdBQE0sXwr8HngdQQdSj8BPunuP8jPaYiIFF+oACoiIhfSdHY1xszazewjZvZYYnasBTMbNLN/MLMPmdmaUudRwjOzy8zsPjM7YmYzZjZkZk+Z2d1mtqPU+at2KoHWkMQX6m+BbcD/Bv6BYJBEN/Bq4DeAg+7+6lLlUcJLdMz+EJgg6J84AnQCVwC/CXzQ3e8rUfZqQtjp7KTCmVkb8B3gIoLOu4eXbfIFM9sMvKPomZOoPkkw0c9udz+WvMLMmoGOUmSqlqgEWiPM7IPAnwCfcvc/LHV+JHdm9jyw6O5XljovtUptoLXjTYnn+0qZCcmrF4HLzOxXSp2RWqUSaI0ws2Gg3t07ly1vAlYv23zE3ePFyptEY2avBv4RaASeJrjzwxPA9939ZCnzVisUQGuEmS0AZ9y9d9nytwAPLNt8+/I2NSlPZnYN8GHgDcDaxOI48NfAre4+VaKs1QQF0BqxQgl0I7+4rcotBHcgUACtQGZ2MXAj8H7gauBed39XaXNV3RRAa4SZHQB+Gdjm7sfTbHMn8DEUQCuambUQ3HOsB2h398USZ6lqqROpdnw98fy2kuZCCs7dZ4EnCYZNryttbqqbAmjt2A8cBT5hZq9Ls40VMT+SIzN7rZnVp1i+DngVwSCJwaJnrIaoCl9DUoxE+gEwQlBKuZ5g9MoY8Ep31xevzJnZMwSjyL5J0As/B2wHfhfoBd6duKuDFIgCaI0xsw7gPQTXhf4roA0YJfgCfhv4c3cfLVX+JDwzez3B5/hqgvbODoJS5/8B/pu7f6+E2asJCqAiIhGpDVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJCIFUCmIxO2TP21m3zGzM2bmZnZfhjT1ZvYxM3vBzObM7KiZ3WFmVXfzw1zPNZv0UT4LCUcBVAplHfAp4DrgYMg0XwbuJLg1xXsJblfxGeCrhchgieV6rtmkj/JZSBjuroceeX8QzEXZk/i7BXDgvhW230lwK4r/vmz5FxJp+0t9Tnl8b3I612zTZ/tZ6BH+oRJolTCztyeqZr9qZr9vZsfNbNbMDpnZa4qdH3efc/eBLJK8hWA+0ruWLV96fXPUvJjZD83s6RTL37T0nkXdd0S5nmtW6SN8FhJS1bUtCZ9LPN9FUNr4MPAtM9vmK0xTZ2Z1BHNLhhFz9/O5ZDKFfmDY3Y8kL3T3E2Z2CtiVw76vAr6TYvk1iecn0yUs0PuS67kW8r2SLCiAVh8D9njiPjhmdpjgdh43A/eskK4PeCnkMY4TTMqcT5uBdKWkAYL5LrNmZn1AF/CTFKuvBU66+/AKuyjE+5LruRbkvZLsKYBWn6/4y28i9kji+ZIM6c4Arw15jJmsc5VZK8FkwKnMAqsi7vfqxHOqAHoNK5Q+EwrxvuR6roV6ryRLCqDV51jyC3c/b2aQoRrqwY3Ivl+4bGU0TdDZkUoL0YP2UgB9MnmhmXUT3Pbi/pUSF+h9yfVcC/VeSZYUQKtPLM3yFW8Yl7g52fqwx/D83zNppba7HuBImnWZXA0cS9H+e13i+cmVEhfofcn1XAv1XkmWFEBlSS+lbQM9BLzOzC5N7hwxs16CNr8HI+73GuBwiuW/nnh+MkP6QrwvuZ5rod4ryZICqCwpdRvoQ8DHgdsJLgxfcnvS+qyYWRvwCmB82fJLgXcBE8CLGXZTiPcl9LmaWSPBOYy5++ls00thKYAKUJi2PjN7H9DJL/7PrjKzOxJ/H3D3A0nHf8rM9gO3JQLfo8Ae4Bbgfnd/Ytm+HXjE3feukIWrCJouLjez/wkcALYCb0usrwf+I/CldDsoxPuS5bn2EJSg7wfeHiE9kN1nIVko9ZX8euTnQfDlcmBvinUlGXlC0KHlaR6fTrF9A/AJ4CjBPc5fAj4JNC7briOxjwcyHP/WxHZvJKj2zgHPAv8O+GNgCrinRJ9X2HPdlurzC5s+6mehR7iHbmssFcfM3gh8E7ja3S8YYZS03T3AW4HVrn90KQAN5ZRK9FrgwZWCZ8LVwDMKnlIoKoFKVbLg4tdxgmr+vlLnR6qTSqBSrV4BtAPPlDojUr1UAhURiUglUBGRiBRARUQiUgAVEYlIAVREJCIFUBGRiBRARUQiUgAVEYlIAVREJKL/B+VhJNkMzD2NAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAgJ0lEQVR4nO3dfZRcdZng8e9T1e/v6XSHJE0SCCABwouSA0RnxjCKw9FhHOe4q5zxKIwaHVd3YEZH8XAAdWZ21lkVh11R9JyFGVdQZ0SRmV0ZnZWgoEyygCQkGAgJIekknXT6vbu6q+rZP+7toVKp7q66dW/de+s+n3PqVPd9qfu7VV1P/95/oqoYY4ypXCrsBBhjTFxZADXGGI8sgBpjjEcWQI0xxiMLoMYY45EFUGOM8cgCqDHGeGQB1BhjPLIAugAReauIPC8ie0XkI2GnxxgTPWIjkU4nIg3AbuC3gRPAduBNqjoYasKMMZFiOdDSrgCeU9WDqjoFPAj8bshpMsZETN0FUBH5LRF5SEQOiYiKyA0LHPcREXlJRGZEZIeI/GbB7tXAwYLfXwEGAky2MSaG6i6AAh3ATuBPgOlSB4jIu4AvA38FvBZ4HPjfIrJ2/pASp1ldhzHmFLEKoCLSLyKDInJbwbZL3FzkOwFU9Z9V9dOq+g9AfoGX+lPgXlX9uqruVtWPAYPAH7v7DwFrCo4/Ezjs+w0ZY2ItVgFUVYeAG4BbRWSziLQC9wP3uwFzSSLSBFwOPFK06xHg9e7PTwIXicga9xrvAP7Jh1swxtSRhrATUClV/ZGIfAX4X8CjQDPwsQpeog9IA0eLth8F3uxeIysiNwM/wfkn82VVtRyoMeYUsQugrk8C1wLvBV6vqhMeXqO4TlMKt6nqD4Efek6hMabuLVmEF5HXicgXReQZERkTkSER2SYiv1/OBUTkDrc1vNRji8d0n4VTR6nA+grPPQ7kgJVF21dweq7UGGMWVE4O9M+Ba4DvAXcDLcD1wIMi8jlVvW2xkwvcjBO8Cu0uN6HzRKQRp/j+EPBL4G4R+bmqvlzO+ao6KyI7cO7puwW7rgH+sdL0GGOSq5wAehdwg6rOzG8QkbuAnwG3iMidqjpcxut8X1X3e0vmKT6Hk1t8MzCKU5T/exG5WlXzItIBnOsemwLWishlwHBBkP2ie86TwM+BD+P0/fyqD+kzxiTEkkV4Vf15YfB0t+VwcqQNwPnlXkxEukQkXXEqXz3/jcCfAe9V1RF1xqHeAFyAUy8KsAl4yn20Ap9xf/5sQfq/DdwE3Ao8DfwG8FZVPeA1bcaY5KmmEWm1+3yszON/BXQCcyLyKHCLqm6v5IKq+ijQWLTtCE6OdP73n1K6I3zxa30F+Eol1zfGmEKeJhMRkQFgF7BHVa9a4tibcHKpTwBjwKU4HdmbgKtV9RcVJ8AYYyKg4gAqIm3AT4GNwJWq+mzFFxW5CNgBPKWqmxc5biuwFaC9vf3yDRs2VHopY4ypyo4dO46ran+pfRUFUHcUz0PAm4B3quoPvCZKRL4DvBPoVdWRpY7ftGmTbt9eUYnfGGOqJiI7VHVTqX1lD+V0uw99B6e7z43VBE/Xfpy6yt4qX8cYY0JRViOS23L+LeDtwFZV/aYP1z4XZ7KPIR9eyxhjaq6ckUgp4D6c4vZNqvr1RY7dUDAlHCLSICKn5TBF5ErgOuAxVR33lHJjjAlZOTnQvwH+EKcV/YSIvKdo/+Oqus/9eTfOBB9b3N87gINufecuYBynFf6PgCmcOTuNMSaWygmgl7vPm91HsRuBfSW2gzOh8QPAlcAf4HRsP4ozBd1fqOqLFaXWGGMiZMkAqqpbyn0xVZWi3zPA+ytPljHGRF9cp7MzRd71tSdqfs1vf2jBLrzGJIIF0ATbeWgUBS5c3UValhz9aowpYgG0TnjJDV575zbyqnztPZezvKM5gFQZU99itSaS8df8GLSch/kQjDEWQJPNDZz5hdYuNcYsygJoQqmq5UCNqZIF0ITKF8TMfN4CqDFeWABNqLzlOo2pmrXCJ1RhALVgGi3Wpzc+LIAmVGHMtBJ8vI1Nz3HgxBQA65a30dqUpjFthctasABqTMRUkhuczGR54sUTfP5HewD4s7ecz/r+dtb3dwSVPFPA/k0llBXh68P4TPa0bROZ07eZYFgATajCmGnxM77GZ+ZO2zY2bQG0ViyAJlRhzPSyMquJhtHp0wPozFyOTDYXQmqSxwJoQhUW2y18xlM+r4yVyIFC6cBq/GcBNKG0YPim1YHG09jM3ILDcEemLIDWggXQhDqlEcnGwsfSyUWC5PDkbA1TklwWQBMqZ63wsTc8mVlw38RMltms/WcMmgXQhCoc/56znvSxk83llyymWy40eBZAEypbEDSzVoaPneHJ2SW7nx2fWDiHavxhATShsrlXv31zOcuBxs1QGcHx+ETGZtoKmAXQhJrNvZrrnMtZDjROVJXjE0sXz7M5ZcS6MwXKAmhCFTYwWACNl9HpOebKbCCyYnywLIAm1EzBSJV8Hhu5EiOVBMWhcQugQbIAmlAzs6cGzJk5y4XGxbEKguL0bI5Jm1wkMBZAEyifV6bnTg2gU7P2JYuDmbkcU5nKSgsnyqgvNd5YAE2gqbncaV1gLJcSDyc89O08vkiHe1MdC6AJVGoKtFGbAi0WTnoIoKNTc9adKSAWQBOo1AiWsZk5m9YuBrxMEpLLK+NWwgiEBdAEKpWLyeXUJuKNuNlsnpk5b70lxqw/aCAsgCbMZCbL1GzpL2E5o1tMeKpZqsOW+QiGBdCEOTo2s+C+Y4vsM+GrpqHPelkEwwJogqgqR0YXDpJTszlGpqzLS1QVdz2r6NxZ6+cbBAugCTI8Obtg8X3eKyena5QaU6lMFYMdMtmcNRIGwAJoguw/MbXkMUfHZjw3VJhgzea8fy6qNutWEJYMoCLyOhH5oog8IyJjIjIkIttE5PfLvYiIrBGRB0RkWEQmReQxEbm6qpSbioxMzZbVh1AV9g1N1iBFplLVBkCb99V/5eRA/xx4H/Ck+/NfAs3AgyLy2aVOFpE+4GfAm4EvAJ8AOoBHLIjWhqqy99hE2ccPjk5bq20EZasMoJYD9V9DGcfcBdygqv/e+iAid+EExVtE5E5VHV7k/E8Ba4ErVfVJ9/y/A3YBfwtc7DXxpjyDozOMVtABWxWePzLO5euWBZgqU6lqc5BZm7bQd0vmQFX154XB092WA76HE4DPX+Ilrgcenw+e7vkTwDeAjSJiATRAs9l8RbnPeScnZxkctQalqFDVqnOgtvaV/6ppRFrtPh9b6AARWeUe90SJ3b9wny+vIg1mCXuOjJU9+W6x54+MW4NSRGR9CH5zFkB95ymAisgAcCPwS1V9cZFD54PsoRL75rcNeEmDWdrg6DTHxryPLsrmlOcGx6z7SwT4sWqA13+kZmEVB1ARaQMeBJqADy5xeJv7XOpbPF8t0LrItbaKyHYR2T40NFRpUhNtajbLniPjVb/O8MQsB8ro/mSC5cca7xkLoL6rKICKSBNO3edrgetV9dklTpn/5jWX2NfiPi9Y0aaq96jqJlXd1N/fX0lSEy2XV371yig5n1pdXxyasBFKIatmFNI8q47xX9kBVEQage8A1wA3quoPyjjtsPtcqpg+v61U8d5U4ddHx5mY8a8bkio8e2jUl1yQ8caPCa9t0mz/lRVARSQNfAt4O/BhVf1mOeep6iBOEN1cYvdV7vOOcl7LlGdwdJpDAQzHzMzl2Xl41OpDQzLmwz/EqdmcrcDqs3JGIqWA+4B3Ajep6tcXOXaDiKwt2vwAsFlErig4rgP4APBcGdUApkwTmSx7Bquv91zI8MQsLx23UUq1ls8roz7N5+llQmazsHI60v8N8Ic4XZFOiMh7ivY/rqr73J93A48CWwr2/zXwH4F/EpEvASeBrThF+Gu9J90Ucuo9RwLv67dvaJKetiZ625sCvY551cj0nG/12ScmM/R3lmqSMF6UE0Dn+2lupnRR/EZgX4ntAKjqkIj8BvB5nGGczcBTwO+o6k8qS65ZyPNHxiterdGrXYdHufLs5TQ12Fw0tbDYHK6VOjaW4fwzFBHx7TWTbMkAqqpbyn0xVS35qajqAeBd5SfLVOLY+AyHR2o3aigzl2f34BiXrump2TWTKpvLc8THADqbzTM0kWFFZ8vSB5slWRYi5maz+UDrPRcyNJ5ZdHJm44/DIzO+Fd/nvWz9en1jATTmXjg2EVr3ol8fHbdW3QDl8sqBYf8b7Uam5hj2sDyyOZ0F0BgbnZ6radG92Gw2b63yAXp5eKqqWegXs/fouHVJ84EF0Bh7wcMsS347ODzF9BLLhJjKzczl2B/gP6fxmSyHQvznWy8sgMbUycnyZpgPmiqWCw3Ac4NjgXdJ23tswoZ3VskCaEztPxGdoHVkbNq+iD46ODzF8ETw/xxzOWXXYZttqxoWQGNoMpPlRA2+YOXK5201T7+Mz8yx91jtelWcnJwta7FBU5oF0BiKYt3V4ZFp8jZhb1XmcnmefWWUWq/9tm9owlrlPbIAGjP5vDIYwf6Xs9k8xye9T96cdKrKzkOjTIXQIDc/25Y1BlbOAmjMHJ/IRHZm8cGR6AX2uNh7bCLUapm5bJ6nD47YwnMVsgAaM4cjmPucd3wiQyZruZhKHRyeisTooMlMll8dGrWqmApYAI2RmbkcJyaiW0xWxYZ3VmhoPMOvj9Z+KO5ChidmfVkKJiksgMbI4ZFpot7j5NDJaesWU6bRqTl2HhqN3Gd6eGSaF4fCH6QRBxZAYyKf10i2vhebms1xwlp0lzQ1m+XpGszf6tVLQ5Ox+HsLmwXQmDgyNhPYuGi/HYhQJ/8oymRzPPXySGQbA+ftGRxjaDy6VUZRYAE0BlQ10HHRfjs5OWereC4gm8vz9MsjsegypAo7D436tpxIPbIAGgOHR2dC6R9YjShMdBI1qsrOw2OM+7hiatByeeWZg/EI+GGwABpxubyyL4YV+iNTcxwbtxb5Qi8cm+B4DIvEs9ZHdEEWQCPupeOTsan7LPbC0QnrU+g6MjrDgQj09fRqMpNl1+GxsJMRORZAI2xqNsvLAcxIXitTszkODMc3aPhlMpNl92D8g8/QeCYSHf6jxAJohP366ETNJ5bw2/7jk4me6i6fd8a4R7W7UqVeGBpnfMYaleZZAI2oofFMLOvLiuXyyt6j8avD9cuB4alYNRotJZ+H3YO2HMg8C6ARlM8reyM0vK9aR8dmEtmtKZMNdlmOsIxNz0VyRrAwWACNoEMj07HrtrSUvQns1nRweKpuiu7F9h+ftFwoFkAjJ5/XSC3X4ZfRqTmOR3giFL85Q2/rN5c2NZuzSZixABo5cRqyWak4d+Op1Oj0XOSHalbreISWlQmLBdCICXOd96CdnJxlarZ+GlQWM5aAluok3ONSLIBGSCabY2Sqvv8oj48nI9eSqfPcJ1C3JaVKWACNkNE6D54AJxPYGm/qlwXQCJmss5b3UiYzySjCNzfU/1erubH+73Ep9g5ESBIma5ir0249xbpaGsNOQuCScI9LsQAaISJhpyB4qQTcI0B3ayONdZ4L7etoCjsJoavvTzhmmhvSYSchcEm4R4BUSljd3RJ2MgLT2pSmt90CqAXQCOlsaQg7CYHraK7/e5y3preNVJ1+w9Ytb0OSUGRaQp1+vPHU1dJIOl3ff5TLE1Tsa2lMs7a3Pexk+K69uYGBntawkxEJZQVQEekQkTtE5GEROSIiKiL3lnsR91xd4LHFY9rrTiol9Hc0h52MwKTTwvKEFfvO7muntam+qi0uWNVpuU9XueWpPuB2YBDYDrzN4/VuBo4Xbdvt8bXq0pplbRyp05luVnW30JBOVqEnnRIuXNXFjgMnw06KL9Yub6OnLVn/BBdTbgAdBM5U1UMi0gJ4HW/4fVXd7/HcROhua2RZexMn62yiBhFYV4fF2XIsa2/irL722E9t19HSwDn9HWEnI1LKyg6oakZVD/lxQRHpEpH6KtP47Nw6/CMdWNZad0XZSqzva6enLb79JtMp4eKBbtJJ6YdWplqXp34FjALTIvIvIrKpxtePhe62RlbWUReYhrSwvq/+/ilUIpUSNg50x7Zv6AWrumhPUA+KctXq0xwBvgp8FHgH8JfAFcBjInJVjdIQK+ed0UFDnbTIv+aMTppiGjj81NKY5uKB7tgNmFjT21ZX/9D9VJN/Kap6Z9Gm74vIPwA7gC8Bm0udJyJbga0Aa9euDTKJkdPckGbDyi52HhoNOylVWd7RxGrr8vLvetubOKe/gxdiMkN/d1sj561IdulhMaFlC1R1F/AQcKWI9CxwzD2quklVN/X399c0fVGwsrsl1v/5GxtSXLCqK+xkRM665W30dUa/u1pjQ4qLB7pJWb3ngsIuV+0HBOgNOR2Rdf7Kztg2vly4qouWxnimPUgiwkWro//exCGNYQs7gJ4L5IGhkNMRWY3pFBsHumM3JHDd8jb6Y5DLCovzuXZFtj507fI2+up4UIdffP9aisgGEVlb8HuDiJyWwxSRK4HrgMdUtX7W8A1Ad2sj563oDDsZZetpa7T+gmXoaWti3fK2sJNxmvbmhrrsSheEshuRROSjQE/BOZeIyK3uz9tUdZv7827gUWCL+3sHcFBEvgPsAsaBS4E/AqaAP6ki/YmxpreN0em5yI9SamqYzzFHNGsVMev7Ojg2nmEqE43JtEXgwtVd9vmVqZJW+I8D6wp+f637APgMsO20MxzTwAPAlcAfAK3AUeB+4C9U9cVKEpxkF6zqYiKTZWImmrO6i8AlZ3ZbvVkFUu5Qz+37ozHUc01vG92t8e3wX2tlB1BVPavM46To9wzw/sqSZUpJp4RLzuzmyZeGyeaiN7P7eSs6bZy0Bz1tTazsbgm9dNHYkOLsvmQOt/UqZk0Tpq2pgY0D3WEn4zQru1tYG8H6vLg4p78j9IbC9X3tNCZsspdq2bsVQ30dzZzdH52cQntzg/X3rFJrU5pV3eENOGhuTNkcnx5YAI2p9X3t9EZgcuJ02qlWsEkmqnfW8vbQujWt6223hiMPLIDGlIiwcXV36EvLXrDSJpnwS2tTOpS+l+mUsKonviPewmQBNMaaGlJsXB3e5BQDy1pjPdQ0igaW1b4YvaKr2eo+PbJ3LebmJ+uttfbmBl5zRnw698fF8vamms9ctTrEute4swBaB2o9WW8qBRsHuqzeMwAiwhldtcvVNzemYj3Rc9gsgNYBZ3KK7pqt6HlOfwedLfalC8qKGs4h0N/ZbAvEVcECaJ1obUrXpEi9rL2Rtb3W3zNIPW2NNZtMu55Xga0FC6B1ZKCnNdB1150VJrstxxIwEalJa3w6LSyzkWNVsQBaZy5Y1RVYUf7cFR2xnZs0bmoxFWBfe7P1/aySBdA609IYTFF+WXsjZ4bQxSaplrc3BT60s6/Tcp/VsgBahwZ6WlnW7t+XI5VycrZWdK+dhnQq0OJ1KoVNmOwDC6B16oJVnb7lYNb3ddDWZKONam1FgN2ZlrU1Wed5H9g7WKfamho424e12DtaGqzVPSQrOpsDK8bbCDJ/WACtY+t626oep75hZac1NISkMZ2iv8P/QJdOi3Vf8okF0DqWSgkbVnpvUFrV02ITJIdsdQCTfKzsaqHBiu++sHexzi1rb/I0NDCdFs5dYQuLha23vYm2Zn+7jllvCv9YAE2A886ofLbz9X3tNDdYn8+wiYivddC9HU02DNdHFkAToKUxXdGXsKUxzZpl1nAUFau7W32b9/Ws5dFZyaAeWABNiHXL28seX72+32Ynj5JUSljXW33g62lrpNfH/sHGAmhiNKZTrCkjF9rWlGaVdXGJnDOXVZ8LPaff6rT9Zr2jE2Rtbxsvn5gil194SeR1fe024ihk7/raEyW3z2bzTM5mS+47ODwFwOd/tKfk/sZ0io5FurR9+0ObK0ylAQugidKYTrGqp4VXhqdL729IsaqGk/mayjQ1pGhqKF0Et1mVwmEBNGHOXNa2YAAd6Gmxus8IsNxgfFgArRMLFftKGZ/Jks3nTyv2dbc2kqqg+G5fdJN0FkATqL05jWqai1Z3v7pRqCh4GmMsgNYNyw0aU3vWjckYYzyyAGqMMR5ZADXGGI8sgBpjjEcWQI0xxiMLoMYY45EFUGOM8aisACoiHSJyh4g8LCJHRERF5N5KLiQia0TkAREZFpFJEXlMRK72lGpjjImAcnOgfcDtwOuA7ZVeRET6gJ8Bbwa+AHwC6AAesSBqjImrckciDQJnquohEWkBSs9GsbBPAWuBK1X1SQAR+TtgF/C3wMUVvp4xxoSurByoqmZU9VAV17keeHw+eLqvOQF8A9goIhZAjTGxE3gjkoisAlYDpaYL+oX7fHnQ6TDGGL/VohV+tftcKgc7v22gBukwxhhf1WI2pvmFeDIl9s24zyUXqhaRrcBW99cJEXne57QZp4HweNiJML6wzzIY6xbaUYsAOuU+N5fYN79+RMlGKVW9B7gniEQZh4hsV9VNYafDVM8+y9qrRRH+sPtcqpg+v62aBipjjAlF4AFUVQdxgmipGX+vcp93BJ0OY4zxm+8BVEQ2iMjaos0PAJtF5IqC4zqADwDPqeqzfqfDlM2qSOqHfZY1JqoLrxF+yoEiHwV6cOpNbweeAr7n7t6mqtvc4xR4VFW3FJzbD/w/nDrPLwEncRqHLgauVdUf+3AvxhhTU5UE0P0s3Br1GVW9wz3utADqbl8HfB54C06D0lPAbar6Ey8JN8aYsJUdQI0xxpzKprNLGHdmrU+IyOPuzFhzIjIkIv8qIn8qIt1Lv4qJChF5jYjcKyJ7RWRaRI6LyDMi8hUR2RB2+uqd5UATxP1C/TNwFvB/gH8FTgC9wBuAtwHbVfUNYaXRlM9tlP0pMA7cB+zFaae4CHg7cLOq3htS8hLB1oVPCBFpBx4GVuE03D1SdMgXRGQ1cGPNE2e8ug0QnFnO9hfuEJFmoDOMRCWJ5UATQkRuBr4I3K6qnw07PaZ6IrIHyKrqxrDTklRWB5oc73Cf7w0zEcZX+4DXiMgbw05IUlkONCFE5ASQVtWeou1NQFfR4cOqmq9V2ow3IvIG4P8CjcCzOKs+PAn8WFVfCTNtSWEBNCFEZA44oqprira/G7i/6PCzi+vUTDSJyGXAx4FrgeXu5jzwLeDDqjoZUtISwQJoQiySAz2DV5dUeT/wbiyAxpKIrAeuBj4GXAp8Q1U/GG6q6psF0IQQkW3AbwJnqeqBBY75a+CTWACNNXfdsl04s511qGo25CTVLWtESo4H3ef3hZoKEzhVnQGexhky3RduauqbBdDkuAd4EbhFRN6ywDFSw/SYKonINSKSLrG9D3g9ziCJoZonLEGsCJ8gJUYi/QQYxsmlXIEzemUUuFBV7YsXcSKyE2cU2Q9wWuEzwNnAe4E1wIfcVR1MQCyAJoyIdAJ/jNMv9AKgHRjB+QL+EPifqjoSVvpM+UTkd3A+xzfg1Hd24uQ6/w3476r6oxCTlwgWQI0xxiOrAzXGGI8sgBpjjEcWQI0xxiMLoMYY45EFUGOM8cgCqDHGeGQB1BhjPLIAaowxHlkANcYYjyyAmqqJyFoR+aaI7BGRMRGZEJFdInKHiBTPdj9/TlpEPikiL4hIRkReFJFbRaTuFjqs9l4rPb/c490lru8QkYdF5IiIqIjc68MtJ0bd/bGaUJwBnIkzZd5BIAdsAj4N/J6IXKWqs0Xn3IUzJv8+nKUorgI+hzMZxvtrlO5aqfZeKz2/3OP7gNuBQWA7zrLWphKqag97BPIAPgEo8Lai7RfjLDvxP4q2f8E9flPYaffxPajqXis9v5LjceYLHXB/bnH33xv2exanhxXhY0hEbnCLW28SkU+LyAERmRGRHSLyW2Gnr8BL7nNP0fZ348w9emfR9vnfr/d6QRH5qYg8W2L7O+bfM6+v7VG191rp+WUfr6oZVT20xPXNIqwIH2//xX2+EycH8XHgIRE5SxeZkk5EUjjzSJYjp6onyznQXUqiA2gFLgH+CpgGHi06dBNwQlX3Fm5U1YMichi4vMy0lXIJ8HCJ7Ze5z08vdGJA70u191rp+UG+t6aIBdB4E2CzumveiMhunHrI64G7FzlvLa/mDpdyAGcC5nJ8AKf+bd5zwHV6+hK7q4GFcj6HcOa2rJiIrAWWAU+V2P1a4BVVPbHISwTxvlR7r5WeH8h7a0qzABpvX9VTFwybz+mdu8R5R4BryrzGdAXp+T6wB+jGWVLit3ECWrE2nIl/S5nBycF6can7XCqAXsYiuU9XEO9Ltfda6flBvbemBAug8ba/8BdVPSkisEQxVJ1Fx37sd2LcnOZ8bvMfReQ/AN8VkWtUtfB6UzgNGKW0UFnQLjQfQJ8u3CgivThLXNy32MkBvS/V3mul5wf13poSLIDGW26B7YsuDucuRNZf7jXU+/pI38PJ9dzIqYFpsbq4AWDvAvuWcimwv0T97+vc56cXOzmg96Xae630/KDeW1OCtcIn0xqcvn/lPP6tius0uI/iYvwOYLmInFe4UUTW4NTh7fB4vcuA3SW2v9V9fnqJ84N4X6q910rPD+q9NSVYDjSZfK3rE5EzVPVoiV0fwvkb+2XR9m8DnwJuAv5TwfabCvZXRETagXOAsaLt5wEfBMaBfUu8TBB1oGXfq4g04tzDqKoOVnq+x+NNFSyAJlAAdX3/VUQuBP4Fp3W6A3gjcB3wPPDlous/IyL3AB9xA99jwGacUTL3qeqThceLiAKPquqWRdJwCU7Vxfki8l1gG7AOeJ+7Pw385+K0FKXL9zrQCu91ACcHfR9wg4fzvby3H8XppzsfCy4RkVvdn7ep6jYf3ob6FXZPfntU/sD5cimwpcS+mo8mAX4PZ0nkV3DWJp8EngE+C3QtcE4DcAvwonvOS8BtQGPRcZ3uPd2/RBo+7B53HU4xNQPsctP239w03R3S51XuvZ5V6vMr93wvx+M0ROoCjzvC/luP+sOWNTaRJiLXAT8ALlXV00YYFRx3N/AenIBtf9SmJqwRyUTdNcADiwVP16XATgueppYsB2piT5zOr2M4xfytYafHJIflQE09OAen4Wpn2AkxyWI5UGOM8chyoMYY45EFUGOM8cgCqDHGeGQB1BhjPLIAaowxHlkANcYYjyyAGmOMRxZAjTHGo/8PsynrmygH7NQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAiK0lEQVR4nO3de5CcdZ3v8fdn7pmZZDLJTO6ThJsEhRAgBeJto4i6nlVXz6kVTukue1DkphsovBZHUGqFtdCF5QgSqRJcXcG1DmfVdb2AyEX3FJucBbkECARiMpkkk8lkMpfMrft7/nh6tNPpnnn66Xv391XV1TPP8/ye/j3dM9/+/X7P7yIzwznnXPbqSp0B55yrVB5AnXMuIg+gzjkXkQdQ55yLyAOoc85F5AHUOeci8gDqnHMReQB1zrmIPIBmIOm9kl6UtEPSlaXOj3Ou/MhHIh1PUgOwHXgHMABsBS4ws76SZsw5V1a8BJreucDzZrbbzMaAB4E/K3GenHNlpuoCqKS3SfqRpF5JJumSDMddKelVSeOStkl6a9LuFcDupN/3ACsLmG3nXAWqugAKtAPPAn8DHE13gKQPA7cDXwHOAn4L/Juk1TOHpEnmbR3OuWNUVACV1C2pT9IXk7atT5Qi/xuAmf3UzL5gZj8E4hlOdS1wr5l9y8y2m9kngT7gisT+XqAn6fhVwN68X5BzrqJVVAA1s37gEuB6SedLmgd8H/h+ImDOSVITcA7wi5RdvwDelPj5SeANknoSr/FB4F/zcAnOuSrSUOoMZMvMfi7pTuB7wKNAM/DJLE7RBdQD+1O27wfemXiNaUnXAA8TfMncbmZeAnXOHaPiAmjCZ4H3AH8JvMnMRiKcI7VNU8nbzOzHwI8j59A5V/VCVeEltUu6UdJPJO1L3N2+N2RaSfqopB9K2inpqKRXJH1H0okR872WoI3SgGzPcRCIActSti/h+FKpc85lFLYNtAu4ATiboFN5NpqB7wAnAd8FrgbuJ+hX+bSkM7M5maRGgur7j4DrgLuS7p7PycwmgW3AhSm7LiS4G++cc6GErcL3AavMrFdSCxm6B2UwDWwys0eTN0r6AUEguwH4UBbnu4mgtPhOYIigKv+Pkt5uZnFJ7cDJiWPrgNWSNgCHzOz3ie1fT6R5EvgNcDlB389vZpEP51yNy3ooZ1IAvc/MLsnpxaXngAYzOzXk8X8CPARcaGa/TmxbBvwO+Hszu1nSJuCRNMmPyW9ifPtngOUE/UavMbPHIl+Mc67mlCyASqoH9gEvmNlb5zreOefKTSn7gV5B0Lb6vRLmwTnnIitJNyZJbwFuBR4DvjXLcZcBlwG0tbWds27duuJk0DnnErZt23bQzLrT7St6AE3cdf8RsBP4r2YWy3SsmW0BtgBs3LjRtm7NtgOAc87lRtKuTPuKWoWX9Abgl8BhghtBB4v5+s45l09FC6CSTiW4gz4BvMPMeov12s45Vwh5D6CS1qV2bE+MOHqYYLjkBWb2Wr5f1znnii10G6ikq4GFSWnWS7o+8fNjSX0otxNM8rEpkW4+8CuCCYm/Cpwr6dzkc5vZdyPm3znnSiabm0jXAWuSfj8r8QD4EsEd9XQWJ6X7TIZjPIA65ypO6ABqZmtDHqeU318j/QzvzjlX0SpqQmXnnCsnHkCdcy4iD6DOOReRB1DnnIvIA6hzzkXkAdQ55yLyAOqccxF5AHXOuYg8gDrnXESVui68S/Hhu/896zSxuBE3o7E+2vfoA584P1I656qFl0Br2Pa+I2zvO1LqbDhXsbwEWiWilAbfd8cTTMbiXpJ0LiIvgdYwyWd5cS4XHkCdcy4iD6A1TASlUOdcNB5Aa5gk5JV45yILFUAltUu6UdJPJO2TZJLuzeaFJPVIul/SIUmjkh6X9PZIuXZ5IXkJ1LlchC2BdgE3AGcDWS/OLqkLeAJ4J/A14NNAO/ALD6KlI/wmknO5CNuNqQ9YZWa9klqAo1m+zueA1cB5ZvYkgKTvAM8B/wCckeX5XB5IQl4EdS6yUCVQM5vIcR33i4HfzgTPxDlHgHuA0yV5AC0Bv4nkXG4KfhNJ0nJgBZBurOH/TTyfU+h8uON5P1DnclOMu/ArEs/pSrAz21amSyjpMklbJW3t7+8vSOZqmfAqvHO5KEYAbU08T6TZN554npcuoZltMbONZraxu7u7IJmrZR47nctNMQLoWOK5Oc2+lsRztjelXJ54EHUuumIE0L2J53TV9Jltudygcjnw+OlcdAUPoGbWRxBE003588bE87ZC58Ol522gzkWX9wAqaZ2k1Smb7wfOl3Ru0nHtwMeA583smXznw4Xj4dO56ELPByrpamBhUpr1kq5P/PyYmT2W+Hk78CiwKSn5LcBfAP8q6e+BQeAygir8e6Jm3jnnSimbCZWvA9Yk/X5W4gHwJeCx41IkmFm/pLcAXyUYxtkM/CfwbjN7OKscu/zyIqhzkYUOoGa2NuRxaf8lzWwX8OGwr+eKxEqdAecql09n55xzEXkArXFmXgR1LipfVK7GefgsP1GWqJ75HKM2afvCgtF4AK1xcY+gFc+AZ/YcBmDdsgU0NXjFslg8gNawuJlX4ctQtqXBsclp/vwbvwHg6x/ewAldbYXIlkvDv6pqmFnwcJVtavqPH+JULF7CnNQeD6A1LG5G3CNoxZtMCpoeQIvLA2gNi8WNmAfQijcd/2PQnI7551lMHkBrWMyMeDx4uMqVHDSTg6krPA+gNSwWMwwYHp8udVZcDqaTvgC9BFpcHkBr1PhU7A/V98GxyRLnxuUilhRAY16bKCoPoDVqYPSPQfPgSLrVVlylOCaAept2UXkArVH7j4z/4efDY1OMT8VKmBuXi2NuInkJtKg8gNag8akYh0aOrbb3DY1nONqVu+T7Rn5DsLg8gNag3YfGjtu2Z3DM//kqVHIJ1MzbQYspVACVVC/ps5JeljQh6RVJ10sKNRRU0p9KekTSAUnDkp6V9HlJrXOndvk0FYuz5/Dxi6BOTMXZd8RLoZUoNWB6V6biCVsCvYNgWY4ngKuAR4CbgLvnSijpo8BPgTbgbwlmpN8OfAX4QfZZdrnYNTBGLENXl1cPjnoptAJNpXye3pWpeOYsQUo6A7gcuNPMrkpsvkfSEHCtpLvMbOssp9gM9AFvM7OZIs43JT0I/LmkZWa2L/oluLDGp2Jpq+8zjk7G2DN4lNWLvWJQSVKHb/pwzuIJUwK9iGCawdtSts/8fvEc6TuAwaTgOWMvwUxcXm8skh37R+ZsH3vl4AgT035HvlKY2XEBc3LaA2ixhAmgG4EBM9uRvNHMdhMEwXPmSP8Q8HpJfyfpVElrJP0P4K+B283scIR8uywdHJk4putSJrGY8dK+kSLkyOXDxHT8uBm1xqc8gBZLmJtAK4DeDPt6CZYmns1ngEUEq3p+JrHNgBvN7MthMulyMxWLs73vSOjj9x8ZZ+lwM0vmtxQwVy4f0vXfHfcaRNGECaCtwECGfePAvDnSTwKvAT8CHgTGgD8FbpRUb2Y3ZEoo6TKC9eNZvXp1iKy6dF7aP8xElqWSF/qGWTivyWc3L3Ojk8cHy9EJn9ugWMIE0DGCddzTaQGO7xNzrAcISrHnmdnMf/EPJQ0D/1PS/zazp9MlNLMtwBaAjRs3+q3FCA4Mj9N3OPtm5snpoNR6Zs/C/GfK5U26YDk64SXQYglTvNhL5mr6SjJX75G0Fng/8GBS8JzxzwQ3pzaFyIOLYHwqxva+4cjp+4cn6E3TZ9SVj3QzaY1PxfxOfJGECaDbgMWSTkneKKmHoGS5bZa0yxPP9Wn2NaQ8uzwyM57be4SpHO/IvrRv2KuEZcrMODI+lXbfkaPpt7v8ChNAHyC46bM5ZfvmpP0ASFonKbmx8iUgBlwkqSkl/SWJ59n6kLqIdg2MMTia+zR1sbjxTO+Qd7AvQyMT0xkHRRz2AFoUc5b+zOxpSVuAKyW1AY8D5wOXAveZ2ZNJh28HHiVRLTezAUnfAD4FbJP0HYI21fcmHj83s0fzeD0OGBqb4pX+/HVFGhmfZseBEU5dNj9v53S5OzyWOUgOjk5CdxEzU6PCVp+vBnYBHyPoOL8XuAG4OUTaa4D/AK4k6Ma0gOCu/JdDpndZmIrFeXbvUN5X29x9aIxFbU10z890P9EV28AsNYyho1NMx+I01HsvikIKFUDNbJog2M0a8MxMabbFge8mHq7AXtw3zNE0XVvy4fm+I5zXsoiWxnRN2q6YYnGbtYnGDA6NTrJkgfflLST/eqoifUNH2VfAeT2npuM833cE81nPS25gZGLOYbkHhn2lgULzAFolxianeWFf9C5LYR0ameT3s0xI4oojzNSD/cMTTHt3poLyAFoFZrosZbojm2+v9I8wnKH7jCu8yel4qHWsYnFjv5dCC8oDaBXYeXCUoVnuyOZbPA7P9A75zOcl0nv4KGHnTN7jtYWC8gBa4YbGpnjt4GjRX3dsIsbLB3zWpmKLxW3WOV1TDY9PM+CrrhaMB9AKNl2gLkth7T405ksiF9mewbGs5/vcWYIv2FrhAbSCvbi/cF2Wwnp+7xGfwLdIJqZjvBohGA6NTRW0d0Yt8wBaofYfiTbLUr5NJro2ucLbsX8k8npHL+0f9glGCsADaAUKZlkqn6B1cHgiq3Y5l70Dw+M5lSInp+O8WIRubrXGA2iFiScm9yi3lRd3HBj2rk0Fkuu0hDP2DeUWhN3xPIBWmJ0HR4raZSmseBye2TPkHbfzLB43nu0dynlawhnb+44w4tMT5o0H0ArSPzzBawfLt6o8NhkrymioWvLi/uFZZ13KVixu/G73YW8PzRMPoBXi6GSM5/YOlTobc9o3NO7toXny+4ExegfzvyLA2GSM3+3xOV7zwQNoBSjXds9MdhwYZsgn9M3JgeFxXtpfuNL84Ogk2/eVz43ISuUBtAK8dGC4opZomGkP9f6h0QyNTfFcb+GDW9/h8bxOvF2LQgVQSfWSPivpZUkTkl6RdL2k0OsZSXq7pJ9JOiRpTNKLkm6NnvXasG9onD2HKm9ht/GpoMnBp77LztjkNE/tOVy0eQZe7R9lry8cGFnYEugdwC3AE8BVwCPATcDdYRJLugJ4GIgDNwJ/Q7Aq56rssltbxianK7qaNTAyya4Bbw8Na3I6zlO/P5y3O+5hbe874uPlI5qzBCnpDOBy4E4zuyqx+R5JQ8C1ku4ys4wLwyXS/wNwvZl9JR+ZrgVB95XiTVFXKK/0j9DZ1kTHvMZSZ6WsBe3chxkrwdBcM/hd7xDnrl1EW7MvkpuNMCXQiwjWb78tZfvM7xfPkf46YAD4OwBJ8yV52+scXhsYrah2z0zMgvHyfsd3di/uH2ZwtHSfdyxmPO3dm7IWJpBtBAbMbEfyRjPbTbC43DlzpH838CTwCUl7gSPAEUn3SuqMkOeqNzoxzWsD1TODzujENK9W0fXk297DRwvSXSlbY5Mxnu31dutshAmgK4DeDPt6gZWZEkrqAJYCbwS+DmwBPpR4/ijwb5J8hbIUL+0fDj1hbqXYNTDK+FRpZ44qRyMT07xQRu3c3m6dnTABtBXI1MI8DsybJe3MQuLdwNVmdqOZPWhm1xLchDoP+ECmxJIuk7RV0tb+/v4QWa18Q2NTDIxkXm2xUsXjRJqKrZrNDNMsty/LnQd9yZawwgTQMSDTYuAtwGx1j5l9ceAfU/bdl3j+k0yJzWyLmW00s43d3d0hslr5qnnBtn1D497GluS1gVFGxstvXHo8Ds/t9dVXwwgTQPeSuZq+kszVe4BBgiA6aGappdi+xLO3gyZMx+L0j1TvbDmxuNHvi5wBQRe1cm7nHhmfZncF9j8utjABdBuwWNIpyRsl9RC0j27LlNDM4on9iyS1puzuSTwfCJ/d6jZ0dKrsqnP5dmi0+ponotixf6TsP+udB0d8NNkcwgTQBwADNqds35y0HwBJ6yStTjnunwi6QV2Rsv3KxPPPwmS0FtTCNGO1cI1zOTw2WREl8emYlXUpuRzM2WvWzJ6WtAW4UlIb8DhwPnApcJ+ZPZl0+HbgUWBT0rZ7gEuAr0o6GXgaeCvw34H/Y2YP5eE6qkItfNtP1MA1zqWSxp/vGRxj9aJWWhq9s0w6YTu0Xw18gSDw3QlcANwAfHyuhGY2BbyLYDjo+wlGJZ0PfAn4i+yzXL28yb76DY5OlrTDfLbicbxb0yxCjdsys2ng5sRjtuOUYfsQQZV/c3bZqy2N9dU/QKuxPu2fSM2oxAEFvYfHWNvVSnODl0JTVf9/bAVpbar+P9B5NVwVHBqb4lAF9vGNx4PJnd3xPICWkfkt1T+Rw/yW2p1UZOfBymn7TLVn8GhNtNFnywNoGWltaqC5sbo/ks7W2gyglT7CLBY3dlVg80OhVfd/awVa1NZU6iwUTH2d6Gyt3uubzcsVdOc9k92DYz6fQQoPoGWme36mUbOVb1FbE3V1tXcT6eDIBINVMIAgHoed/V4KTeYBtMwsbmumrko/lSULqvfLIRMz4+UDlV/6nNE3dNQHQySp0n/VylVfJxa3VV+gkaCrvfquay57h8bLcsKQqMxgRwFXC600HkDLUDWW1Drbmmqin2uyeNzYWQVtn6kGRiarokkiH2rrL7pCdLU3oyprKuyuwdJn7+GjTExVZ9efnT63K+ABtCw11tfRWWV346v55lgmu6t4btfB0UmfdBkPoGWrmkpsHa2NNTcZxdDRqZKssFlM+4aqd+7asDyAlqlqKrEtqaJrCasW2ggHx7wE6gG0TLU01ldNNX7pgpZSZ6HoamHaPu9U7wG0rC3vqPzA09nWVHPVd4Ba6HDQUIODIlLVwMdcuZYuaKGhwqd/W9U526Kt1WvBvOof818L1zgXD6BlrL5OrOpMXUqqcsxrqq+qm2HZ6GprrvqJYVYurM0vx2ShPmFJ9ZI+K+llSROSXpF0vaSs51+TdJMkk7Qv++zWntWLWiu2FLq2q60mx74D1NWJU5fOL3U2CmZZR0vVtNHnIuxX5B3ALcATwFXAI8BNwN3ZvJikU4HPAN4LN6SmhjpO6GordTay1t7SwIoqaMPNxZIFLaxZXLk1iEzaWxo4dVn1fjlkY84SpKQzgMuBO83sqsTmeyQNAddKusvMtoZ8vTuBXwHzgHVRMlyLejpb6augMdUSnLZ8Aaq24VQRnLyknem40TtYHWustzU3sKFnYc0Ny80kzLtwEcGyxLelbJ/5/eIwLyTpI8CbgU+FzJtLqKsTp6/sqJhZmtZ2tdHhNxgAkMRpyxdwYnfl1SJSdbY1cs6azprsVZFJmH/JjcCAme1I3mhmu4G9wDlznUDSQuBW4NbU87hw2psbWLdsQamzMafOtiZOrMAmh0I7sbud9T0d1Fdoe/bqxa2c1dNJU0OFfIsXSZh3YwXQm2FfL7AyxDluBsaBr4TMFwCSLpO0VdLW/v7+bJJWpRUL59GzqHzb1OY11XPGyg6vumewZH4L552wqKK6/zTUi/WrOnjd0vk1e0NwNmECaCswkWHfOEF7ZkaSzgUuA64xs6xmVzCzLWa20cw2dnd3Z5O0ar1uaTtdZTg0sqFebOhZ6CWUObQ2NbBxTScndLeV/Yxbi9qbeOOJi1lSgyPJwgrz1z4GZPqPbQEyto5Lqge+CfzSzB7MPnsulSTOWNlBRxktzlZfJ87q6aStufpXFc2HujpxUnc7G9csKsulrOvrxKnL5nNWz0Jv75xDmAC6l8zV9JVkrt4DXAJsAG6XdPLMg6DUWp/4fUUW+XUEf+AbehbSXgbLINfVwfpV5RXQK0VHayPnnbiYVYvKp0P6gnmNnHvCInoWtXpTTAhhAug2YLGkU5I3SuohaB/dNkvaHoI7+D8FdiQ9zgW6Ej9/J/tsu8b6Os5avZDW5tKVECQ4fWUHi2t0tFE+1NeJdcsWsGF1aZs/pKD3xMY1XpPIRph36gHgc8Bmgk70MzYn7QdA0jpgzMx+n9j0A+DZNOf8EkHw/TiwP6scuz9obqjn7NWdbNs1yNESzD35hhUdLJnv7WP50NXezHknLuK5vUc4VOT145sb6zh9RYePLIpgzgBqZk9L2gJcKakNeBw4H7gUuM/Mnkw6fDvwKLApkfZ54PnUc0q6GlhsZj/M+QpqXEtjEES37jpU1OUjTluxgGU1PtIo35ob6jmrZyE7D47yapGWD+5sa+T0lR00N3hbZxRh6wxXA18A3kowmugC4AaCEqQrsXlNQRBtLFIV8HVL5/tEEgUiBTeY1q8q/MCJlZ3zOKun04NnDkI1dpjZNEFfzpvnOC5Uq7OZbQpznAtvZojd/9s1SCxuBXudtV1trK7C8d3lZsmCFs5uqOOp3YeZjuX/8zyxu40Tu9vzft5a4532qkjHvEbWr+ooWP/C5QtbOHmJ/9MVy8LWJs5e05n32bhOWdruwTNPPIBWmcXtzaxbnv8hn51tTZxWAUNJq82ClkY29CzMW3V+bVcbaxb7UNt88QBahVYunJfXanZrU32iTc77BZbCwtYmXr+8I+fzLF3gNYh88wBapU5Z0k5nW+6d2+vrxHqfvqzklnW05DQPQmtTPact9zk8883/K6qUFEyBl2vn7HXL59PuHavLwslL2iMNnJCCPrsN/iWYd/6OVrHmhnpevyJ6u+WyjhaWd3h3pXJRX6dI7dCrOlt9qG2BeACtcl3tzZHGWjc31vmyDWWos62JpVnMjtTYUFcVkzmXKw+gNeDk7vasZ9VZt2yBt3uWqZOWhJ8Kb+3iVv8cC8gbt6rEh+/+91n3T8eNyeljh3rOrNNz+8PHLhJQJ0IF3Ac+cX6WuXT50NrUwNIFLewbGp/1uMaGuopeFrsSeACtEQ11oiFl7snTV+beNcaVxtqutjkDaE/nPOq961lBeQCtEl4arC3tzQ10tjUxOJp+5qa6umCsuyssbxxxrkL1zBIgu9tbfJKQIvAA6lyF6mpvzjhOfsVCn2qwGLwK71yZmeuGYLKxyRgT0zF2HwrWa/zqz1+gTqIjy5U/vQkoGg+gzlWw5sY66hTM0TrDbxwVT6gAmlhd8zqCCZR7gD3At4FbEnOFZkon4CPAB4CzgeUEi9T9BrjRzHbmlHvnqpCXBitH2DbQO4BbgCcI1kV6BLgJuHuOdM0Ei8adBHyXYGb7+4E/A56WdGaEPDvnXFmYswQq6QzgcuBOM5tZVO4eSUPAtZLuMrOtGZJPA5vM7NGUc/6AYDXPG4APRc69c86VUJgS6EUESxPflrJ95veLMyU0s+nU4JnY/jTwIvCGULl0zrkyFCaAbgQGzOyY8X5mtpugPfOcbF800aa6BDiQbVrnnCsXYQLoCqA3w75eYGWE170C6AK+FyGtc86VhTB34VuBgQz7xoGsxotJegtwK/AY8K05jr0MuCzx64ikF7N5LRdKF3Cw1JlweeGfZWGsybRDZrMvmSrpGSBuZsfdMZf0JNBpZqeEyUXirvsjwD7gbWbmH3aJSdpqZhtLnQ+XO/8siy9MFX4vmavpK8lcvT+GpDcAvwQOAxd68HTOVbowAXQbsFjSMaVMST0E7aPb5jqBpFOBh4AJ4B1mFiroOudcOQsTQB8ADNicsn1z0n4AJK2TtDr5IEknAg8TdIW6wMxei5hXVxhbSp0Blzf+WRbZnG2gAJK+CXwCuA94HDgfuBS4z8wuSTrOgEfNbFPi9/nAMwSNsF9N/HwMM/turhfhnHOlEDaANgCfBj4GrCJoF/02cLOZTSUdlxpA1wKvznZuM/OZD5xzFSlUAHXOOXc8n1C5xkhql/RpSb+VdEjSlKR+Sb+SdK0kXyipgkh6naR7Je2QdFTSQUlPS7pT0rpS56/aeQm0hiT+oX4KrAV+BvyKYJDEIuDNwH8BtprZm0uVRxeepHOBXwPDBPcndgALCeaY+ABwjZndW6Ls1QSfULlGSGoDfkIwJ+t7zOwXKYd8TdIK4K+LnjkX1RcJerecl9q7RVIzMD9dIpc/XgKtEZKuAb4O3GBmXy51flzuJL0ATJvZ6aXOS63yNtDa8cHE872lzITLq53A6yT9SakzUqu8BFojJA0A9Wa2MGV7E7Ag5fBDZhYvVt5cNJLeTDC3RCNBH+sngCeBh8xsTynzVis8gNYISVPAPjPrSdl+EfD9lMNP8BFjlUHSBoL1yt4DLE5sjgP/BFxuZqMlylpN8ABaI2YpgS4Fzkj8einBCgQeQCtQYtj024FPAmcC95jZx0ubq+rmAbRGSHoMeCuw1sx2ZTjmFuCzeACtaJJagOcIZktrn23lXJcbv4lUOx5MPP9VSXPhCs7MxoGnCFbF7SptbqqbB9DasQV4Bfi8pHdlOMbnJaggki5MrC+Wur0LeBPBIIn+omeshngVvoakGYn0MHCIoJRyLsHolSHg9Wbm/3hlTtKzBKPI/oXgLvwEcALwl0AP8Akz8ynuCsgDaI1JTDF4BUG/0NOANoJVAp4Bfgx828wOlyp/LjxJ7yb4HN9M0N45n6DU+R/A/zKzn5cwezXBA6hzzkXkbaDOOReRB1DnnIvIA6hzzkXkAdQ55yLyAOqccxF5AHXOuYg8gDrnXEQeQJ1zLiIPoM45F5EHUFcQieWTb5T0E0n7JJmke+dIUy/ps5JeljQh6RVJ10uqusUPc73WbNJH+SxcOB5AXaF0ATcAZwNbQ6a5A7iFYGmKqwiWq7gJuLsQGSyxXK81m/RRPgsXhpn5wx95fxDMRbky8XMLYMC9sxx/BsFSFN9I2f61RNqNpb6mPL43OV1rtumz/Sz8Ef7hJdAqIemSRNXsAklfkLRL0rikbZLeVuz8mNmEmfVmkeQigvlIb0vZPvP7xVHzIunXkp5Js/2DM+9Z1HNHlOu1ZpU+wmfhQqq6tiXHzYnn2whKG9cBP5K01maZpk5SHcHckmHEzGwwl0ymsREYMLMdyRvNbLekvcA5OZx7PfCTNNs3JJ6fypSwQO9LrtdayPfKZcEDaPURcL4l1sGRtJ1gOY+LgbtmSbcaeDXka+wimJQ5n1YAmUpJvQTzXWZN0mqgE/jPNLvPAvaY2cAspyjE+5LrtRbkvXLZ8wBafb5pxy4i9mji+eQ50u0DLgz5GkezztXcWgkmA05nHJgX8bxnJp7TBdANzFL6TCjE+5LrtRbqvXJZ8gBafV5L/sXMBiXBHNVQCxYie6hw2ZrTGMHNjnRaiB60ZwLoU8kbJS0iWPbivtkSF+h9yfVaC/VeuSx5AK0+sQzbZ10wLrE4WXfY17D8r5k0W9vdSmBHhn1zORN4LU3779mJ56dmS1yg9yXXay3Ue+Wy5AHUzeihtG2g24B3STol+eaIpB6CNr/7I553A7A9zfb3Jp6fmiN9Id6XXK+1UO+Vy5IHUDej1G2gDwCfAzYTdAyfsTlpf1YktQEnAUdStp8CfBwYBnbOcZpCvC+hr1VSI8E1DJlZX7bpXWF5AHVAYdr6JF0NLOSPf2frJV2f+PkxM3ss6fWflrQFuDIR+B4HzgcuBe4zsydTzm3Ao2a2aZYsrCdoujhV0j8DjwFrgL9K7K8HPgXcnukEhXhfsrzWlQQl6PuASyKkB7L7LFwWSt2T3x/5eRD8cxmwKc2+kow8IbihZRkeN6Y5vgH4PPAKwRrnrwJfBBpTjpufOMf353j9yxPHvY+g2jsBPAe8H7gVGAXuKtHnFfZa16b7/MKmj/pZ+CPcw5c1dhVH0vuAfwHONLPjRhglHXcX8BFggfkfuisAH8rpKtGFwP2zBc+EM4FnPXi6QvESqKtKCjq/HiGo5l9W6vy46uQlUFetTgLagWdLnRFXvbwE6pxzEXkJ1DnnIvIA6pxzEXkAdc65iDyAOudcRB5AnXMuIg+gzjkXkQdQ55yLyAOoc85F9P8B7m5cWqRI/D8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAhv0lEQVR4nO3deZxcZZ3v8c+39/SS7qyE7GERZAlLIhh1GBgH19HRudxB7+iIy6DiBl5EnYuCzqjouDGOiOjrJXhVFn2J4jIXxQVQUEyEyBIEAgkhezrpLb1X/e4f55QpKtXdp07tVb/361Wv6j5LnedUdf36Oc/znOcnM8M551zuGspdAOecq1YeQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyATkHSKyT9WdLjki4qd3mcc5VHfifS4SQ1AZuAvwF6gfXAi81sZ1kL5pyrKF4Dze4M4BEz22Zmw8CtwN+VuUzOuQpTcwFU0lmSbpO0XZJJumCK7S6S9JSkUUkbJP1V2urFwLa0358BlhSx2M65KlRzARToBB4C3geMZNtA0vnA1cAngdOAe4D/lrQ8tUmW3bytwzn3LFUVQCUtkLRT0kfTlq0Oa5HnAZjZT83sX83se0Byipd6P3C9mX3NzDaZ2XuAncA7w/XbgWVp2y8FdhT8hJxzVa2qAqiZ7QUuAC6XtE7SLOBG4MYwYM5IUguwBvhZxqqfAS8If74POFHSsvAYrwV+UoBTcM7VkKZyFyBXZna7pGuAbwN3Aq3Ae3J4iflAI7A7Y/lu4G/DY0xKugT4BcE/mavNzGugzrlnqboAGvog8DLgn4EXmNlQjNfIbNNU+jIz+xHwo9gldM7VvBkv4SWdLunzkjZKGpC0V9Jdkl4T9SDhpfBNkvZLOijpbknn5FHulQRtlAYcleO++4AEsChj+UIOr5U659yUorSBXga8iaBd8DLgEwSXzbdK+vhMO0uaD/yG4PL4c8AHCHrKfxYniEpqJrh8vw24FPhKWu/5jMxsHNgAnJux6lyC3njnnItkxjuRJL0Q2GBmo2nLGgmC4lrgCDPbP83+nwX+N3Cmmd0XLusEHgYGzOzknAosXQX8L2A10A/8NzALOMfMkuFrHxNufg9wFUGw3W9mT4evcT7wf4GLgN8C7wDeCpxoZltzKY9zro6ZWawHQU3SgHUzbLcd+G2W5R8J9z85h2P+NTABnJ22bBGwB/hw+PvZ4etmPq7PeK2LgC3AGEGN9Ky474U//OGP+nzk04m0OHzeM9UGko4Mt7sxy+rfhc9rgAejHNDM7gSaM5btImi/TP3+a7IPhM98rWuAa6Ic1znnsok1DlTSEuDNwO/NbPM0m6aC7PYs61LL/BZJ51xVyrkGKqmdYHKNFuBfZti8PXwey7Iu1aY6a5pjXQhcCNDR0bHm+OOPz62wzjmXpw0bNuwzswXZ1uUUQMO7eL5PcP/4eWY206X3cPjcmmVdW/ic9X51ADO7DrgOYO3atbZ+/fpciuucc3mTNGXHcuQAGg4fuoVguM+bzOyHEXZL3b2T7TI9tSzb5b1zzlW8SG2g4bCl7wB/D7zDzL4VZT8LJiDeAazLsvr54fOGKK/lnHOVJsqdSA3ADcB5wMVm9rVptj0+y6D2m4B1ks5I264TeBvBpMWReuCdc67SRLmE/w/gn4B7gV5Jb8hYf4+ZPRn+vIlggo+z09ZfBfwj8BNJXwAOEHQMLSG4n90556pSlAC6JnxeR/ZL8TcDT2ZZDgRT0El6EfAZgsH3rcD9wEvN7Be5Fdc55yrHjAHUzM6O+mJmlnUAuwW3R54fvVjOOVf5qmpCZeecqyQeQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyAOudcTNWaF95lOP+r9+a8z0QiSSJptDU3xjrmzW/Pdmevc/XDa6B17NFdgzy2e5Dp87I656YSqQYaTj93KUEa47XAEcANZnZB1ANJejlBXvkTCdJ4bCXI7361mQ1Pt6+bWZza4Cv/824mEkm+/bYzaW70/6XO5Srqt2Y+cAVwOpBzXg1JbwR+CnQAnyCYlWkT8EmCWe5dGZlXQZ2LJWob6E5gqZltl9TGNHmMpnBx+BpnmVkqmdy1km4FXiNpUZie2DnnqkakAGpmY+SXu6gbOJAWPFN2AMahDJ3OOVc1StXwdQdwgqRPSzpO0gpJbyGYjPlqM+srUTmcc65gSjWM6TJgLkFH1GXhMgOuNLOPT7VTel745cszUy25QjHvh3cullIF0HFgC3AbcCtBvviXA1dKajSzK7LtlJkXvjRFdc65aEoVQG8GFgNnmlkyXPY9SYPARyR938w2lqgsLoP3wjsXT9HbQCWtBF4N3JoWPFO+C4hnZ/F0zrmqUIpOpCPD52z3CzZlPLsSStU8k14FdS6WggdQScdLSu/xeQxIAK+T1JKx+QXhc86D810hBIEz6fHTuVgi1/wkvRvoSdtntaTLw5/vMrO7wp83AXcSXpabWa+kLwPvBTZI+iZBJ9IrwsftZnZnnufhYkjFTa+BOhdPLpfOlwIr0n4/LXwAfAy467A9DrkE+ANwEcEwptkEvfIfBz6VQxlcIaUu4b0K6lwskQOoma2MuJ2yLEsC3wofrkIcqoGWtRjOVS2fgsf5JbxzMXkArWPml/DO5cUDaB1L3cKZ8Bqoc7F4AK1TibRaZ8JroM7F4gG0Tk0mD90U5gHUuXg8gNap9KA56QHUuVg8gNap9KA5mfAA6lwcHkDr1MTkoUv4iUTmHC/OuSg8gNap8bSgOTbpAdS5ODyA1qnRibQAOpEoY0mcq16RAqikTklXSvqxpF2STNL1UQ8S7mtTPM6OWXaXh5HxQ0FzdDKB+VhQ53IW9V74VF74nQRTz70y5vEuAfZlLNsU87VcHg6OT/7l52QSRiYStLf4tKzO5aJUeeFTfmBmW2Lu6wrEzBganXzWssHRSQ+gzuUo0iW8mY2ZWT554f9C0mxJ2WandyUyNDZ52OD5/pGJMpXGuepV6k6kPwH9wIikn0taW+LjO2D/wfFIy5xz0yvVNVsfcC1wLzAAnAK8H7hb0jlm9rsSlcMB+4bGDls2NDrJyHiCWS1+ceBcVCUJoGb2xYxFP5D0PWAD8AVgXbb9JF0IXAiwfPnybJu4HI1OJDhwMPvl+u6BUVbO7yhxiZyrXmUbB2pmDwO3AWdK6plim+vMbK2ZrV2wYEFJy1erdvRN3f+3o2/EhzM5l4NyD6TfQpAXfm6Zy1EXkknjmQNTB9Dh8QT7hrwt1Lmoyh1AjwGSwN4yl6MubO8bYXyG2za39B4sUWmcq35FzwsvqUnSYTVMSWcCrwLuNrPBQpfDPdtkIslT+2YOjv3DE+wZGC1BiZyrfkXPCw90Atsk3QI8DAwS9MK/hSA//PvyKL+LaEvvwRlrnymP7xliXmcrjQ2HJVh1zqUpRV74EeAm4EzgH4BZwG7gRuDfzWxzLgV2uRsYnWBr73Dk7UfGEzy5d4hjj+gqYqmcq35FzwtvZmPAW3MrliuURNJ4ePsAuXauP71/mAVdrfS0txSnYM7VgHJ3Irkie2z3IAfHJmfeMIMZPLR9IPJlv3P1yANoDdvZP8L2aYYtzWR0IsFDO/p9bKhzU/AAWqP6hyfYtHMg79fZPzTO43uGClAi52qPB9AaNDKeYOMzfSQLdPX9dO8w2/ZH74Ryrl54AK0xY5MJ7n/6QMHbLh/bPcieQR8f6lw6n0G3hkwmkjzwdB/D44XPcRR0KvVz6rIG5nZ4z3wxnf/Ve6ddP5FI5jSqormpgZlG9N789qzz+bgZeACtEYmk8cC2PgZHc+9xjyqZhI3P9HH6sjl0tzcX7ThuauOJZNZRFakmlmVz2w9b15JooKPVv+rF4O9qDUgmjY3P9NE3XPxZ5RMJ4/5tB1izYg5dbR5Ei2Gq2mD/yAQbtu7P2rb9mdsfBeCylx6fdd+jFnRw1ILOgpXRBbwNtMolk8aD2/vZX8JZlCYTxh+f7os1vtTFMz6Z5MFn+mN3DD659yB7Bw+fSNvlxwNoFTMzHtk5UJYvxsRkkj8+feBZ6ZFd8Ty8o5/Rifze60K8hns2D6BV7M+7B9nVX76e8bGJIIiOTfqXspi27R+mtwBXGJMJ4+Ed+Y8NdodECqCSOiVdKenHknZJMknXR9xXkt4o6XuSnpQ0ImmzpG9KOiqv0texp/Yd5Jn98e8yKpSR8QT3P93HZMJv+SyG0YkET+wt3I0MBw6Os32arAQuN1FroPOBK4DTgfU5HqMV+CZwNPAt4N0EszP9HbBR0ik5vl7d29U/yuYKujtoaHSSB7f7LZ/F8MSeIRKJwr6vT+wZ8n94BRK1F34nsNTMtktqI5iiLqpJ4GwzuzN9YTg/6AaCwPwPObxeXRsYneCRnf3lLsZheofG2bx3iGMW+hR4hXJwbLIoTTQTk0m2HRhhlScQzFukGqiZjZnZ9jgHMLPJzOAZLt8I/Bk4Mc7r1qPJRH49scW2Zd9w1pTJLp6ni3j77Lb9wySTfsWQr7J1IklqBBYCe8pVhmrz2O6hiu/1fmSHT4FXCImksauIqVXGJ5PsO+j/7PJVzl74dxK0rX57qg0kXShpvaT1e/fWd965AwfHp01JXCnGJ5M8UUHts9Vq39BYwds+M+3u9wCar7IEUEkvAj5LkAbka1Nt53nhA2bGn3dXT969HX0jDIwW/66oWrZnoPjBbd/QGAm/jM9LyQNo2Ot+G/Ak8D/MrLKvSSvA3sExhop4j3sxPLXX0yPHlUhaSdqSE0mj19us81LSACrpRODnQB9wrpntK+Xxq9XWKpyLc+/gmN/qGdPugdGS1Qx3lPFGjFpQsgAq6TjgDmAM+Ju4vfr1ZmB0gv4STBJSDD5gO3dmllMG1XztGxxjyP/RxVbwACrpeEnLM5YdBfwCEPBiM9tS6OPWqp191VtD2Nk/6kNlcrS9b6TkNffHqqh9vdJEns5O0ruBnrR9Vku6PPz5LjNL5YXfBNwJnB3u1wX8ElgCfAY4Q9IZ6a9tZt+KWf6aZmbsLuJQlmKbmEzSe3CcBV2t5S5KVTg4NlmW/FP7h8Z5uneY5fMOn0vUTS+X+UAvBVak/X5a+AD4GEGPejbz0va7bIptPIBmcWB4ourHVO4eGPUAGsHoRIIHtvUVfejSVB7fM0hbSwMLu9rKcvxqFTmAmtnKiNsp4/ctMGNGAZdFNdc+U/YNjZFMGg0N/icwldGJBH/cWt6pAVMpW05aDAtnexCNyqezq1BmVhMT4E4mjN6DpZvsudr0j0xw31P7i5LHKlfJJPzpmX629voQtKg8gFaoWrh8T6mFmnQxbO8bYcPW/RX3OT++e4iHtvf7IPsIPCdShSrnRMmFtje846XRL+OBYAD7pp0DFf0Z7+ofZWB0gtVLe+j0hHRT8hpoBUomraZysCcSpbmzphoMjU3y+6d6Kzp4pgyPJfjDU/urYg6GcvEAWoH2DY0xWabe2GLZWQUBo9h29Y/yh6f2MzxW/vbOqBJJ45EdAzyyY8DH9GbhdfMKVIvBpndojPHJJC1N9fc/28zYvHeILfuq75bclB19Ixwcn2T10m5amxrLXZyKUX9/zRVuIpGktwbnaTSrz86kVObUag6eKf3DE2zYcsAze6bxAFph9gyOVeyM8/mqpXbdqB7dNVjVt+NmGh4PxqxW2siBcvEAWmFqYeznVA4crJ2hWVHs6Bth+4Ha64AZHk/w8I7Ky8tVDh5AK0gyaRyo8UHn+2v8/FImE8manqSjd2i8pv/ZR1X0vPBpr7FM0k2S9ks6KOluSefEKnWNGhydrPnBy30j9RFA99bgSIpMPl1hafLCI2k+8Bvgb4HPAR8AOoGfeRA9ZHCsOuf9zEW1zawf12AdnGe9fJbTKUVeeIAPAcuBM83sPgBJ3wQeBv4TODnH16tJoxO13z5YD+cIUA83XakOznEmRc8LH3o9cE8qeIavOQR8HThJkgdQIGm1fckHkKiDcwSY3dZc7iIUXT2c40yK3okk6UhgMXBvltW/C5/XFLsc1aAe7hVvrJNqy7zOVppr/KaBxT0+7V0pPuHF4XO2Gmxq2ZISlKPitbfU/h0es+rgHCH4Z3jU/I5yF6No5nQ0M6/TJ8ouRQBN5QnINuYhNcJ4VrYdJV0oab2k9Xv37i1K4SpJz6yWcheh6Hra6+eyb+mcWTV5vo0N4vhFs8tdjIpQigCauoct27+r1DVA1k4pM7vOzNaa2doFCxYUpXCVZFZLI7Nn1d4XLt2iOprtXBInLu6mqbG2mi2es6iLDp/iDihNAN0RPme7TE8t8xTHoRU1nNhrXmdL3X3xZrU0cuLi7nIXo2AW98xiSU/WC8a6VPQAamY7CYLouiyrnx8+byh2OarFwq5Wumvwsk+CY4/oKncxymJBVytHL+wsdzHy1t3ezPGL6vMznEpJ8sIDNwHr0tMZS+oE3gY8YmYPFroc1UoSzz1yds31yK+a31HXM5uvmt/Bou7qbb5oa25k9dJuTw6Yoeh54UNXAf8I/ETSF4ADwIUEl/Avi1v4WtXZ2sRzj5zNQ9trY8KGeZ0trKrhHumoTjhyNmOTCQ4crK47zpoaxanLe3we0CxKkRceM9sr6UXAZwhu42wF7gdeama/yKnEdWJRdxvD45M8ube6MyR2tTVx8pJuVCfjP6fT0CBWL+1hw9YDVXMbZEMDnOJ5kaZU9Lzwacu3AudHPZ6DoxZ0kjSr2sl4O1qbOG35HJoaa3tAeS6aGxs4bXkQRCs9tUdDA6xe2sOcjtofXheX/2VXuGMWdrFqQfVd/na1NbFmxZy6TOExk9amRtasmFPRIxJSwXO+D5aflv91V4GjF3RyXBX1fs7tbPHgOYPWpkbWrpxTkQPtmxrF6cvnePCMwP/Cq8Syue2sXtZd8b3zi3tmcerSHr9sj6C5sYHTl8+pqN759pZGnrdyLj3tftkehf+VV5GFXW2sWTmH1ubK/NiOPaKTExbP9qEuOWhoECct6a6IcaJzO1t43qq5Fd20UGkq85vopjS7rZnnrZxbUbd8NjaKU5b1sGJe9bXVVopV8zs4dXlP2W77XDGvndOW9dDsVw458XerCrU1B50QlXDpNyu85FvQ5e1l+Zrf2coZJa4BNoY14GOP6PKhZjF4AK1SjRVw6dfTHtSGfYxg4bS3NPG8lXOYX4J/SK3NDaxZWRn/iKuVB9Aqt2p+Byct6aahxJ/kEbPbOH2597QXQ1NjA6cs7WbZ3OJNLNPZ1hQ0Bfms8nnxqkMNWNTdRmtTAw8800eiBJkgl89r59iFnX7JV0SSOG5RF02N4qkC343W3d7Mqd7eWRD+DtaIOR0trF0xp+hpJI5Z2MlzvL2sZI5e0MnKAs4j0NXW5J1FBeTvYg3pamtmbREHsB+3qKugX2YXzTELOwvSTtnW3Bj29PvXvlAivZOSGiV9UNITksYkbZZ0uaRITQCSXi7pV5L2SBqU9JCkD0uq3dmDy6SjNbiFstA10ecc0VXUNjk3veceOTuv3nkJTl7a7TMqFVjUb9mXCKak+w3wLuBXwL8BX51pR0lvBH4KdACfIJiNaRPwSeCW3IvsZtLR2sSpy3oKdtfSyvkdLK/hmfKrQTDqYnbsXOyr5nfQXUFjh2vFjP/Swpzt7wCuMbN3hYu/LqkfeL+kr5jZ+mle4mJgJ3CWmaWSyF0r6VbgNZIWmdmu+Kfgsume1cxJS7rZuK0vr9dZ1N3GMRVwl4wLmmiWz21na29us3O1tzSy0m9yKIooNdDXAQK+mLE89fvrZ9i/GziQFjxTdgDGocycrsDyTSXR2RZM7Owqx6r5HTk3zxx7RJffXlskUT6JtUCvmT2evtDMthEEwTUz7H8HcIKkT0s6TtIKSW8B3gxcbWZ9McrtIlo5r525nblPDNHYIFYvrfzJS+pNU2NDTvnme9qb/S6xIooSQBczddbM7WTPtpnuMuC7BDPaPwpsAb4OXGVml0y3Y73lhS8GSZxw5Oyc77E+9ohO2lt8mHAlWtIzi7bmaJ1B3vxSXFECaDswNsW6UWCmHKfjBEHzNuBNwP8EvgFcKelj0+1Yb3nhi6WtuTGnjJhzOppZOsc7jSpVQ4NYOX/mz2duZ4tPS1dkUaoYwwQ5jLJpA0Zm2P9mglrsmWaWDJd9T9Ig8BFJ3zezjZFK62Jb0jOLHX0j9A9Pn9BMguMWebtnpVvcPYst+4YZnZg6LcjR8732WWxRAuh07ZxLgMenWIeklcCrgf+TFjxTvgu8jyB7pwfQPJ3/1Xtn3CaRNAZGDwXQbfuD3tzP3P7oX5a1NjXS3vJkpGPe/PZ1OZbSRRHlswQYm0wyPB4kp8v8LJsbG3Ka5MU/y3iivMMbgJdIOja9I0nSMoKa5U3T7Htk+JytwaYp49kVWWODmN3WTOpu+RMWd2fdxlWH1qYGWpuCS/Q5fqleFlGC183AhwjGc74rbfnFaesBkHQ8MGxmT4eLHgMSwOskfdrMxtP2vyB8nm4MqYvIaxC1wz/L6jFjADWzjZKuAy6S1AHcDawD3grcYGb3pW2+CbiT4LIcM+uV9GXgvcAGSd8kaFN9Rfi43czuLOD5OOdcyUS9fH43sBV4G8HA+R3AFcCnIux7CfAH4CKCIU2zCXrlPx5xf+ecq0gyK/78kYWwdu1aW7/er/adc6UlaYOZrc22zue1cs65mDyAOudcTB5AnXMuJg+gzjkXkwdQ55yLyQOoc87F5AHUOedi8gDqnHMxeQB1zrmYPIA651xMRc8LL+lKSTbF4+x8T8A558ol6mQiXwLeCdxAkBv++QR54VcRzMoUxSXAvoxlmyLu65xzFacUeeFTfmBmW+IX1TnnKksp8sL/haTZkqKlE3TOuQpXirzwKX8C+oERST+XlHV6KOecqxZR2kDzzQvfB1wL3AsMAKcA7wfulnSOmf0uWlGdc66yzDihsqTNBDXQM7Ksuws4ysyW5nRQ6USCZHX3m9mUCWAkXQhcGP56HPDnXI7jIpnP4Z17rjr5Z1kcK8xsQbYVUQLog0DSzE7Jsu4+YI6ZHZtriSTdApwHzDWzvlz3d4Uhaf1Us2276uKfZelFaQPdwdSX6UuY+vJ+JlsIOqfmxtzfOefKKkoA3QDMk/SsWmZaXvgNMY99DJAE9sbc3znnyipKAL0ZMA7lgU+5OG09EOSFl7Q87fcmSYfVMCWdCbwKuNvMBnMssyus68pdAFcw/lmWWKSsnJKuBd5OcCdSZl74C9K2M+BOMzs7/L2H4BL/FuBhYJCgF/4twBhwlpltLNjZOOdcCUUNoE3ABwjywi8laBf9BvApM5tI2y4zgLYC1wBnAsuAWcBu4A7g381scyFPxjnnSqlq8sI751yl8ens6oykTkkfkHSPpP2SJiTtlfRLSe+X1F3uMrroJD1H0vWSHpc0ImmfpI2SrpF0fLnLV+u8BlpHwi/UT4GVwP8Dfgn0EgwleyHwSmC9mb2wXGV00Uk6A/g1Qd/CDcDjQA9wIvD3wCVmdn2ZilcXok5n56qcpA7gx8CRwMvM7GcZm3xO0mLgzSUvnIvrowRjqc/MnOks7H/oKkeh6onXQOuEpEuAzwNXmNnHy10elz9JjwKTZnZSuctSr7wNtH68Nny+vpyFcAX1JPAcSX9d7oLUK6+B1glJvUCjmfVkLG8BZmdsvt/MkqUqm4tH0guBXwHNwIME2SLuA+4ws2fKWbZ64QG0TkiaAHaZ2bKM5a8DbszYfJVnD6gOkk4FLgVeBswLFyeB7wDvMLODZSpaXfAAWiemqYEeAZwc/vpWggwEHkCrkKSjgHOA9xDc8fd1M/uX8paqtnkArRPh3K1/Baw0s61TbHMV8EE8gFY1SW0Et04vATrNbLLMRapZ3olUP24Nn99U1lK4ojOzUeABoJVgkmVXJB5A68d1wGbgw5JeMsU2KmF5XJ4knZstSaOk+cALCG6S8Okii8gv4etIljuRfgHsJ6ilnEFw90o/cIKZ+Revwkl6iOAush8S9MKPAauAfyaYvOftZuZT3BWRB9A6I6kLeCfBuNDnAh0Eif8eBH4EfMNTrFQHSS8l+BxfSNDe2UVQ6/wD8F9mdnsZi1cXPIA651xM3gbqnHMxeQB1zrmYPIA651xMHkCdcy4mD6DOOReTB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHVFIel0SZ8PU+wOhKmT75L0mmn2aZT0QUlPSBqTtFnS5ZJqLvlhvueay/5hKusrJf1Y0i5JJun6gp9UHfIA6orlMoKp8+4Lf/4EwfRqt0qaKqndl4CrCFJTvIsgXcW/AV8temlLL99zzWX/+cAVwOnA+rxK7Z7NzPzhj4I/CCa4aMtY1gjcC0wAczPWnUyQiuLLGcs/BxiwttznVMD3Jq9zzXV/gn9cS8Kf28Jtri/3+1ALD6+B1ghJF4SXZi+W9K+StkoalbRB0lmlLo+Z/daCiX3TlyWA7wNNwHEZu7yOYD7SL2YsT/3++rhlkfRrSQ9mWf7a1HsW97Vjyvdcc9rfzMbMbHuOZXQR1FzbkuNT4fMXCWoblwK3SVpp00xTJ6mBYG7JKBJmdiBm+RaHz3sylq8Fes3s8fSFZrZN0g5gTczjAawGfpxl+anh8wNT7Vik9yXfcy3me+Vy4AG09ghYZ2EeHEmbCNJ5vB74yjT7LQeeiniMrQSTMudWMGkJ8Gbg92a2OWP1YmCqWtJ2gvkucyZpOTAHuD/L6tOAZ8ysd5qXKMb7ku+5FuW9crnzAFp7rrVnJxG7M3w+Zob9dgHnRjzGSK6FktROEMhbgGyZItsJJgPOZhSYlesxQ6eEz9kC6KlMU/sMFeN9yfdci/VeuRx5AK09W9J/MbMDkmCGy9CwvfKOYhRIUgtB2+dpwHlmdlh7JDBM0NmRTRsxgnYoFUAfyCjTXIK0FzdMt3OR3pd8z7VY75XLkQfQ2pOYYvm0CePC5GQLoh7DIuZMktQM3EJQi3uTmf1wik2na7tbAjw+xbqZnAJsydL+e3r4/MB0Oxfpfcn3XIv1XrkceQB1KcsocFtfGHy+Q5Cs7kIz+9Y0m28AXiLp2PTOEUnLCNr8bopYtkynApuyLH9F+PzADPsX/H0h/3Mt1nvlcuQB1KUUtK0v7L2+ATgPuNjMvjbDLjcDHwIuJhgYnnJx2vqcSOoAjgYGMpYfS9AOOwg8OcPLFKMNNPK5hjX4o4F+M9uZ6/6uuDyAOqAobX3/AfwTwcD5XklvyFh/j5n9JXiZ2UZJ1wEXhYHvbmAd8FbgBjO7L31nSQbcaWZnT1OG1QRNF8dJ+i5wF7CC4A4pCAb2vxe4eqoXKEYbaI7nuoSgBn0DcEGM/QGQ9G6gh0Pf+dWSLg9/vsvM7irkOdaNco/k90dhHgRfLgPOzrKu5HeeAL8OjzvV44Is+zQBHwY2E+Q4fwr4KNCcsV1X+Bo3zlCGd4TbvYrgsncMeBh4NfBZ4CDwlTJ9XlHPdWW2zy/q/mnbb5nms7iy3H+/1frwtMau6kh6FfBD4BTL3qOf2u4rwBuA2eZ/6K4I/FZOV43OBW6aLniGTgEe8uDpisVroK4mKRj8OkBwmX9hucvjapPXQF2tOhroBB4qd0Fc7fIaqHPOxeQ1UOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyAOudcTB5AnXMuJg+gzjkX0/8HJqP2eKr3RvgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot the errors\n",
    "\n",
    "settings = ['sphere_lin', 'sphere_nonlin', 'euc_lin', 'euc_nonlin', 'surface_lin', 'surface_nonlin' ]\n",
    "\n",
    "for s in settings:  \n",
    "    save_plot( s ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def save_plot( setting ): \n",
    "\n",
    "    plt.rcParams['font.size'] = 17.5\n",
    "    plt.rcParams['figure.figsize'] = 4,4\n",
    "\n",
    "    ns = [10,20,30] \n",
    "    alphas = [1]  \n",
    "    betas = [1./2]  \n",
    "    mus = [0.01, 0.001] \n",
    "\n",
    "    n_alpha_mu_beta = list( itertools.product( ns, alphas, mus, betas ) ) \n",
    "    n_mu = list( itertools.product( ns, mus ) ) \n",
    "\n",
    "    for (n, mu ) in n_mu: \n",
    "\n",
    "        g_errors, b_errors, g_vars, b_vars = pickle.load( open( './{0}/n={1}_mu={2}'.format(setting, n, mu) , 'rb' ) ) \n",
    "\n",
    "        data = [g_vars, b_vars] \n",
    "\n",
    "        fig, ax1 = plt.subplots(nrows=1, ncols=1, figsize=(5, 3.5), sharey=True) \n",
    "\n",
    "    #     ax1.set_ylabel('Estimation Error') \n",
    "    #     seaborn.violinplot( data=data, palette=['r','b','b','b'], ax = ax1 ) \n",
    "        ax1.violinplot( data ) \n",
    "\n",
    "        quartile1, medians, quartile3 = np.percentile(data, [25, 50, 75], axis=1) \n",
    "        whiskers = np.array([\n",
    "            adjacent_values(sorted_array, q1, q3) \n",
    "            for sorted_array, q1, q3 in zip(data, quartile1, quartile3)])\n",
    "        whiskers_min, whiskers_max = whiskers[:, 0], whiskers[:, 1] \n",
    "\n",
    "\n",
    "        plt.gca().ticklabel_format(axis='both', style='plain', useOffset=False) \n",
    "        \n",
    "        num_digits = int( np.log10( np.max( data ) ) )\n",
    "\n",
    "        locs,labels = yticks()\n",
    "        yticks(locs, map(lambda x: \"%.1f\" % x, locs/(10**num_digits )) )\n",
    "        text(0.0, 1.01, 'x$10^{}$'.format(num_digits), fontsize=14, transform = gca().transAxes) \n",
    "    \n",
    "#         plt.ticklabel_format(axis=\"y\", style=\"sci\", scilimits=(0,0))\n",
    "    \n",
    "        labels = ['G', 'S' ]  \n",
    "        for ax in [ax1]: \n",
    "            set_axis_style(ax, labels, n, mu)  \n",
    "\n",
    "        plt.subplots_adjust(bottom=0.15, wspace=0.05)  \n",
    "\n",
    "        plt.tight_layout()  \n",
    "        plt.show() \n",
    "#         plt.savefig('{0}_errors_n={1}_mu={2}.png'.format(setting, n, mu) , dpi = 150) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAh8ElEQVR4nO3deZhdVZnv8e+vhqQyVmaSVBIik8FmlAjEEW9f0O5+1Gu3itx2fICgtgP6iKIPorZPtzQ27QyK3O7odYi23c4TFwcGETGBMAUUQxIypzLUPJ069d4/9j7hcNhn2rV3napz3s/znGen1t5rn7XPSb219lprryUzwznnXPWaal0A55ybqjyAOudcTB5AnXMuJg+gzjkXkwdQ55yLyQOoc87F5AHUOedi8gDqnHMxeQBNiKQmSX+Q9N1al8U5NzE8gCbn7cC2WhfCOTdxPIAmQNIS4G+Bm2tdFufcxGnoACrpxZJ+KGmPJJP0liLHvUPSdklDkjZLelHBIZ8CPgKMpV1m59zk0dABFJgNPAy8BxiMOkDSxcBngX8GzgbuBn4maVW4/8WAmdndE1Ji59ykUbcBVNJiSfskXZuXdkZYi3wNgJn91Mw+bGbfpXjt8X3ABjP7ipk9ambvAvYRtHkCPB+4UNIOYCPwV5L+T1rX5ZybPOo2gJpZJ/AW4BpJ6yTNAL4FfCsMmGVJmgacA9xasOtWgsCJmV1nZh1mthp4PfAzM7s0matwzk1mdRtAAczsF8CNwDfC7XTgXVWcYhHQDBwoSD8ALE2ijM65qauuA2jog8AI8Cbg782sL8Y5CmedVkQaZvYbM3tNjPM756agigKopNmSPibpx5L2hz3WG0ocf7mkh8P2xt2SbpA0q9JCSVog6cvhew2GPd+vrTR/gdXASoKAd0KVeQ8BWZ5Z21zCM2ulzrkGU2kNdBHwUeC5wKZSB0r6AMF4yCeAdwLfAd4NfF+Syr2RpOnAbcAbgVsIesh7gO9IemOF5c2dq5Xg9v2HwPuBm3K955UwsxFgM3Bhwa4LCXrjnXONzMzKvgjaDjvCf7cR1OY2RBy3GBgAflyQ/q4wz99V8F7vDI99bV5aM3AvcBBoq6TMYb7rgCeBeQS33T8Hbgeawv2zgbPC1wBwbfjvVXnnuJigCeAy4FSCIU19wPGVlsNf/vJXfb6qz1A6gF4e7rswIk8/8F8VnP+3wC5ABelvDM/9igrL+RIgA1yQl7Y0DMIfCn++IDxn4WtDwbneAewAhglqpC+u9RfnL3/5q/avlvJ11KqsDbf35Cea2ZCkLQRDgoqS1EQwWP2nZlbYSZM75znAj8oVxMxuB1oL0vYTtF/mfv4NQc203LluJOjFd865Y5LuhV8O9JhZb8S+PUBHmfzzgRnhsVH5qeAczjk3IZKugc4kuM2NMgS0SGoxs9ES+SlyjqFwOyMqo6T1wHqAWbNmnbNmzZrKSuyccyVs3rz5kJktjtqXdAAdIOhwitIGjJYInrn8FDlHW7iNfGbdzG4mnA1p7dq1tmlTycECzjlXEUk7i+1L+hZ+LzBX0pyIfR1E35rnO0oQIKNu03Np5c7hnHMTIukAujncnp+fKKmNYHjQ5sIM+cxsDNgCnBcxZjR3zpLncM65iZJ0AP0+QVvlewrSLydo39yYnyjpREknFhz7LWAF8Jq845oJxpIeJhhk75xzNVdxG6ikdxIMSM/lOUPSNeG/7zCzO8zsoKSPA5+U9AOC4UanEjyJ9GugcBakX4bb1XlpXwEuBTZIOhPYCfxv4HnAW80ssg3UOecmWjWdSO8Hjs/7+ezwBfBx4A4IpneTdJQgaH6R4HnyLwAfiRjb+QzhmNG/JHiKaD0wF9gKvN7Mvl1FeZ1zLlWqIKZNOd4L75xLiqTNZrY2al8jTGfnnHOp8ADqnHMxeQB1zrmYPIA651xMHkCdcy4mD6DOOReTB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxZR4AJW0UtJXJD0haVDSTknfkHRqFfk3SjoiqV/SnZJemnQ5nXNuvBJdF17SYuAPwDTgJmA7cALwduAVks40s+0l8i8C7gJmATcQLHN8OXCrpIvM7NdJltc558Yj0QAKvB44DniVmf0wlyjp9wQrdl5MsNZRMVcDq4DzzOzeMO/XgEeAzwGnJ1xe55yLLelb+PZwu68gfW+4HSiT/xLg7lzwBDCzPuAW4DRJHkCdc5NG0gE0t0zxFyS9UFKHpBcRrM65Hfi/xTJKWgYsB34XsfuecHtOkoV1zrnxSDSAmtnvCNo7TwLuBHYTLHecAdaZ2dES2ZeH2z0R+3JpHcUyS1ovaZOkTZ2dnVWX3TnnqpXGMKYDwH3AVcCrgA8ApwA/k7SgRL6Z4XY4Yt9QuJ1RLLOZ3Wxma81s7eLFi6svtXPOVSnpXvi/Bb4DrDWzLXnpvwLuBa4B3lcke659dHrEvrZwO5hMSZ1zbvyS7oV/D/BEfvAEMLPNkp4ASo3nzHU0Rd2m59Kibu+dq2sXfzmqWyAd375i3YS9Vz1I+hZ+KdBcZF8LJQK2me0jCKJR3+D54XbzuErnXAMYM+PB3d1s3dtT66LUvaRroI8Cr5T0IjO7M5co6QJgNbAhL20NMGBmT+bl3wi8V9K5eeNAZwOXAVvN7KGEy+vcpFdtrbB/eJRX3/hb2me0eo0yZUkH0OuAvyLoMPoS8CeCDqS3Az08fRD9o8DtwAUF+V8H/ETSpwmeRFpPcAv/8oTL6lxdkmpdgsaRaAA1s3sknQN8BPg7gsDXBfwE+KiZ/bFM/k5JLwSuJ+jFnw7cD7zMzH5ZKq9zLtDkEXTCJF0DxcweJnhks9xxkd+yme2sJL9zLlougAoPpGnz6eycqzPNTWHg9PiZOg+gztUZFWxdejyAOldnmpo8dE4UD6DOOReTB1Dn6oyZ1boIDcMDqHN1Zszj54TxAOpcncmGEdQrounzAOpcnTkWQPEImjYPoM7VmczYGOA10IngAdS5OjOazdVAXdo8gDpXZ0aP1UA9hKbNA6hzdSaT9U6kieIB1Lk6M5oNaqBjHkFT5wHUuTqTCQOoh8/0eQB1rs4Mj3ob6ERJLYBKWiLpC5J2ShqWtE/STySdWEHelZI2SjoiqV/SnZJKLUjnnAvlAqg/kZS+xCdUBgiD5B3ACPDvwC5gIXAusADYViLvIuAuYBZwA8GyHpcDt0q6yMx+nUaZnasXQ5ksAGMeQVOXSgAFvgHsB15iZn1V5r0aWAWcl7ew3NeAR4DPAacnWVDn6omZPRVAzTAz5Et8pCbxW/jwVvs8gjWQ+iS1SZpexSkuAe7OBU+AMAjfApwmyQOoc0UMZrKEw0Cx8GeXnjTaQHOrZ/ZKugsYBAYl3SvpRaUySloGLAd+F7H7nnB7TmIlda7O9A6NlvzZJSuNAHpKuP0uQfvlxcA7gGXAbeGqncUsD7d7Ivbl0jqSKKRz9ah7MFPyZ5esNNpA54TbR4FXWjiWQtIvga3AR4FXFsk7M9wOR+wbCrczojJKWk+whjyrVq2qvtTO1YHCgNk14AE0TWnUQAfD7dcsbyCamT0O3A28pETegXAb1WbaVnD+pzGzm81srZmtXbx4cZVFdm7qG82O0VMQQHuHMseeTHLJSyOA5m6190fs2wfMldRcJO/ecBt1m55Li7q9d67hdQ1mnvH8u1mQ7tKRxi38H4ArgBUR+1YCh80ssmvQzPZJ2gusi9h9frjdnEgpG8zFX47qlyuucARhtQNhvn1F1Ffo0nSkf6Ro+qLZ1QyEcZVKowb6A4Jb8fWSWnOJks4mCIw/z0tbI6mwwXIjsE7SuXnHzQYuA7aa2UMplNnlyWTH6BoY4aHdXTy0u4uugRFGfVD2pFcsgB7ui05345d4DdTMDkn6MPAZ4A5J3yR4CundBL3y1+Yd/ihwO3BBXtp1wOuAn0j6dJhnPcEt/MtxsVRTI9y6t4e9XYNc/4vHAPjAy9awauFMTjluTpmcrlaGR7P0FRmy1D88yvBoluktxVrOXFypPAtvZp8F3kDQGfQp4D3Ar4DzzeyJMnk7gReGx19F8DjnAPAyM7stjfK6p5gZnX3PHATR2Rs1MMJNFkf7S7dzltvv4knrUU7M7BsEj3SWOiayac3MdhKMH3UTrHswQ2b0mb22gyNZeocyzGlrjcjlau1wf+k/cIf7h1na3lbyGFc9n87OPU2pmuYhb0ubtIq1f1a638XjAdQ9TakgeSji1t7VXt/wKMOZ0mM9hzNj9A37Y51J8wDqjhnKZOkv8UvWM5hhJOL23tXW4Qr/sFV6nKucB1B3TLkappnfCk5GlXbwHfSOwMR5AHXHVDJesFxnhZtYQ5lsxc+7dw9kGBzx6e2S5AHUAcHs5UcGKgigfSO+1s4ksqcrcmqIxI53pXkAdUDwvHQ2Wz4wjoyO0eNzTE4K2TFj99HqA2jWnypLjAdQB1TXw+698ZPDriMDkWN2S8mMjrHryED5A11FPIA6oLonjfyppNobymTZfrg/Vt7th/uPrZvkxscDqKNnqLrOhb6hUQZG/Da+VsyMR/f1VNTkEiWbNbbu6/G27AR4AHUc7Km+Rum10NrZcXhg3DMsHekbYcdhv5UfLw+gjoO9Q+UPKnAgRtB143egZ4htB6tdKTzatoN9HOip/rt3T/EA2uB6hjIMDFffHtYzmPHb+Al2qG+YR/Z2J3rOR/Z2e6fgOHgAbXB7xzEucG+X114mysHeIR7c3XVszfekjI3Bg7u7Yt2FOA+gDS2THWNfd/xfHB9TODH2dg3y0O7uxINnztgYPLS7e1x/TBtV6gE0XLZjWJJJqmhGeUkrJW2UdERSv6Q7Jb007bI2ml1HBmL35EIwpnBPlQO5XXW2dfaxdW/PMxaLS5pZsBLBts5k2lcbxUTUQG8CKp4OW9Ii4C7gfxLMRn8VMBu41YNocoYyWXYmMKB6++F+n6EpBdkx4+E93WzvjDfWM67tnf08vKfb7ywqlGoAlfQm4DzgX6vIdjWwCvhrM/snM7sReBHBksefS76Ujemx/b3jqn3mZEbH+NOB3gRK5HKGR7Pc9+RR9o+jeWU89ncPsXnnUR9sX4HUAqik+QTrIX0S2FFF1kuAu83s3lyCmfUBtwCnSTo9yXI2oicPD3AowXGc+7uHvP0sIb1DGe7dfoTuCmdYSkvPYIY/7DhCz5CvpVRKmjXQ64Be4PpKM0haBiwHohYxvyfcnjP+ojWuQ33DPH4w+RrjY/t76KpgNidXXGfvMJt2HC07u/xEGc6MsXnHUX9oooRUAqik84HLgXebWTWf/vJwuydiXy6tYzxla2TdAxke2t2dSofE2Bhs2dVFr9dYYtl9dIAHd3dNurbH7Jjx4O4udh/1p5aiJB5AJTUDXwJ+ZGY/rTL7zHAbFXRzDUIzirzvekmbJG3q7Oys8m3rX89Qhvt3HU31F3Q0a9z3ZJevvVOl7Yf6eWxfb+o97XGZwWP7etl+aGI7tKaCNGqg7wFOAa6MkTf3Z256xL7cmqyRjW1mdrOZrTWztYsXL47x1vWrezDDfTuPMppAp1E5mdExNu886jXRCm0/1J/Yo5lp23awz4NogUQDqKR24OPA14FmSSdJOglYEh6yLExrLnKKveE26jY9lxZ1e++K6BoY4b4nJyZ45mRGx7jvyS7vgChj99GBKRM8c7Yd7PP5RPO0JHy++QRjNi8PX4X+PdyuBHYX7jSzfZL2Ausi8p4fbjcnUM6GcKR/hAd21aZdLTM6xn07j3L2yvm0z2yd8Pef7I70j/DH/VNz+NefDvQya3oLC2ZNq3VRai7pW/iDwGsjXl8M9/9T+PNhOPaU0qqCc2wE1kk6N5cgaTZwGbDVzB5KuMx16XDfMFtSbvMsZzRr3LfrqPfOFxgZHePhPel05k0EM3h4T7c/QEHCNVAzGwC+W5geBkCAu8zs53m7HgVuBy7IS7sOeB3wE0mfBo4C6wlu4St6FLTRHekf4YEUJp6II5s17t/VxXO9JnrMnw70TvngMxI+QHFaR3uti1JTk24yETPrBF4I/IrgMc4bCDqXXmZmt9WybFNB10Bw2z4ZgmdONqyJeptoMBqiVk8YJW1/91DDf6dJt4FGMrMNwIaIdBU5fidwcbqlqj+9Qxm21KjNs5xs1rj/yS6et3o+M6dNyH+7SWlHnfVi7zjUzxkr5tW6GDUz6WqgLp6hTJYtu7omtLe9WpnRMe5/sovh0cZ8xnook627p3o6e4cb+pl5D6B1IJMd474nJ88jgKUMjmTZ8uTkrCWn7WDP8JTtOCrGLN6aWvXCA+gUNzZmPLi7O9ayHLXSOzQa9kLXWTQp41B/fQaaer2uSngAneL+eKCXo/1Tb5hQZ+8wf55ig8jHq3uwPjtcugczDffHMMcD6BS268jAlJ4RfufhAfZ1T93yV2N4NJvI/KuTUTZrDE/xYVlxeQCdoroGRupiIuNH9/U0xHPzk2lYWRoatALqAXQqymTHeHhP+uvkTITcgmb13qk0raW+f9Xq/fqKacyrnuL+fLCvroaODIxkeaLOFzNrbhLz6vRJrPaZrTQ3RQ7prnseQKeYwZFsXS6fsevoQN2PD121cGb5g6ag4+v0uirhAXSK2d8zVBe37oXGxup/POGSOW0sbW8rf+AUsrS9jSVz6uuaquEBdIrpr+PZ3vtH6vfacp6zbC6L5kTNFz71LJw9jecsm1vrYtSUB9Appp4b61ub6/facpqaxBkd7axYELkyzZSxYsEMzlwxj6YGbfvMqf//sXVmSZ3UXqLU87Xla2oSa5bO5YwV7bQ0T60A1NIszljRzpqlcxs+eMIEzcbkkjNv5jSWzWtjX1d9TImWs2rhTOa01WcvdTFL5rYxb+Y0/nSgd0pMcbe0vY1TjptT13dB1fIAOgWdunQuw6NjHOmbeo9wRlk8ZzonL5ld/sA6NK2lidM62lkxfwaP7e+lb2jytQPPbmvh2cfNYb4v4fEM/qdkCmpqEmetmFcXPborFszg9I52pMa+HZw3cxrnPWsBpy6fO2lqeNNamjh1+VzOe9YCD55FpLEu/HMl/ZukByT1SOqUdIek/1XFOVZK2ijpiKR+SXdKemnSZZ3KmprEaR3trFk2Z0oOYm5uFn/RMdfb0vJIomPeDJ5/4kJWL5pVs++1uUmsXjSL55+4kI55Mxr+j1spadzCfwC4EPhv4CaC9dwvAb4n6RNmdm2pzJIWAXcBswiW8zhKsMLnrZIuMrNfp1DmKWvF/JnMnzmNrft66B6YGs+Uz58VDH+ZMa3Y6taNraW5iZOWzGbF/Bn8+WDfhLaPLm1v46Qls2lr9e+mEmkE0M8DbzGzY9+6pM8TBMUPSfqMmR0pkf9qYBVwnpndG+b/GvAI8Dng9BTKPKXNmt7C2uPns+vIINs6+ybtc+UtzeLk4+bQMW9qD+GZKG2tzZzW0U7HvKB9NM0xwLOmt7BmqbdzVivxW3gz+21+8AzTsgQ10hbg2WVOcQlwdy54hvn7gFuA0yR5AI0giVULZ7LuxIUsnD35fgmWzJ3O+Scs9OAZw/xZQfvoCYtn0ZTwb2xTE5yweJa3c8Y0kb3wy8PtwWIHSFoWHvetiN33hNtzAF8bvoi21mbOXjWfAz1DPLa/l0yN52mc3trEs5fOaejH/ZLQ1CROWDybRXOm8/CeZFYgmDk9qOHObbDhY0makAAqqQN4K/B7M9tW4tBckN0TsS+X1lHkPdYTrB/PqlWrYpa0fhw3t435NR5juHzeDE4+bnZDPGE0Uea2tXLu6gVs3dczrrkDlsydznOWzaXFv5txSf3TkzQT+B4wjaAzqJTctC5R/zNyUSDyHtDMbjaztWa2dvHixbHKWm9yYwzPWNlO6wQOjZne2sRZq+bxnOVzPXimoKW5idM72lm9KN4sSKsXzeT0jnYPnglItQYqaRpB2+fZwGvMrNyt90C4jXqmL3cPWH9zuaVsyZw22me08sjentQH3y+eM51Tl02esYz14OIv/67ovqFMlsGIuWF3HQl+la7/xWNPS5/R2lyyh/3bV6yLWcrGlFoAldQKfIdgSNObzewHFWTbG26jbtNzaVG3966M6S3NnL1yHjsOD/BEZ1/iU+I1NcHJS+awckHjzg1ZC22tzbQ0icKv89SIWZIEXutMWCoBVFIz8E3gVcB6M/t6JfnMbJ+kvUDUn8Hzw+3mZErZeCTxrEWzaJ/RykN7uhPrYJre2sQZHfNor9MZ12vNa4WTVxpPIjUBXwVeA1xpZl8pcewaSYU9PhuBdZLOzTtuNnAZsLWCZgBXxoJZ0zh39QJmt43/7+fcGa08b/UCD56uIaVRA/0U8PfA74DDkt5QsP9uM3si/PejwO3ABXn7rwNeB/xE0qcJnkRaT3AL//IUytsQotrRjGCC5kw2uiZarB0tZ1pzE7OmR/8X8lqTawRpBNBzwu06om/F3wo8EZEOgJl1SnohcD1wFUGH0v3Ay8zslwmXtaEJmD29hbEiDaLtHe0l8zf5M9KuwcnqcIGdtWvX2qZNm2pdDOdcHZC02czWRu3zLjnnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyAOudcTB5AnXMupjSW9GiW9EFJf5Y0LGmbpGskVTR5s6SVkjZKOiKpX9Kdkl6adDmdc2680piR/vPA2wnWRbqLYDG4TwDPAi4tlVHSojDPLOAGguU8LgdulXSRmf06hfI651wsiQZQSacDbwNuNLN/CJNvkdQNvE/STWZWaqr4q4FVwHlmdm94zq8BjwCfA05PsrzOOTceSd/Cv55gqZ3PFKTnfr6kTP5LCBaduzeXYGZ9wC3AaWGAds65SSHpALoWOGxmj+cnmtkuYC9PLTj3DJKWAcsJVvMsdE+4LZrfOecmWtIBdDmwp8i+PQRLE5fKmzsuKi9l8jvn3IRKuhNpJnC4yL4hYEaZvADDRfJSKr+k9QTrxwP0SfpjifdylVsEHKp1IVws/t0l4/hiO5IOoAME67hHaQMGy+SlSP62cFs0v5ndDNxcroCuOpI2FVvS1U1u/t2lL+lb+L0Uv83uoPjtfS5v7riovJTJ75xzEyrpALoZWCjp5PxESSsJ2jg3F8toZvsIgui6iN3n553fOecmhaQD6LcBA64sSL8ybz8AktZIWlVw3EZgnaRz846bDVwGbDWzhxIuryvPm0WmLv/uUiYzS/aE0peAKwieRLqToEZ5KfBVM3tL3nEG3G5mF+SlLQbuI2jz/DTBk0jrCQbQv9zMbku0sM45Nw5pBNAW4CqCWuMKgtvy/wA+aWaZvOOeEUDD9OOB64GLCDqU7geuNbNfJlpQ55wbp8QDqHPONQqfzs49jaTZkq6SdHc4I1ZGUqekX0l6n6T2WpfRRZN0iqQNkh6XNCjpkKQHJN0oaU2ty1ePvAbqjgl/yX4KrAZ+DvyK4MGIBcALgL8BNpnZC2pVRhct7Hj9DdBL0P/wODAP+AvgVcB7zWxDjYpXt9KYzs5NQZJmAT8GlhF02N1acMgNkpYDb53wwrlKXEswkc95ZrYjf4ek6cCcWhSq3nkN1AEg6b3AvwEfNbN/rHV5XHUkPQaMmtlptS5LI/E2UJfz6nC7oZaFcLE9AZwi6SW1Lkgj8RqoA0DSYaDZzOYVpE8D5hYcfsTMxiaqbK48SS8Afg20Ag8RrOxwL3Cbme2uZdnqmQdQB4CkDLDfzFYWpL8e+FbB4c8qbGdztSfpLOD9wMuBhWHyGPBN4G1m1l+jotUtD6AOKFkDPY6nllK5lGDVAQ+gk5ykE4CXAu8CzgRuMbPLa1uq+uMB1AEg6Q7gRcBqM9tZ5JjrgA/iAXTKkNRGsKZYBzDbzEZrXKS64p1ILud74fbNNS2FS5SZDQFbCB6LXlTb0tQfD6Au52ZgG/AhSRcVOUYTWB5XBUkXSmqOSF8EPJ/ggYjOCS9YnfNbeHdMxJNIvwSOENRcziV4oqUbeI6Z+S/jJCLpYYInxn5A0As/DDwLeBOwErgiXLXBJcgDqHsaSXOAtxOMCz0VmAV0EfxS/gj4DzPrqlX5XDRJLyP4zl5A0N45h6DW+QfgC2b2ixoWr255AHXOuZi8DdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6iaUpFWSvi7pMUk9kvokPSLpY5IKZ77P5WmW9EFJf5Y0LGmbpGsk1d2iiOO91mryh0tYf0zSjyXtl2SSNiR+UXWs7v4DuknvOGAFwfR5u4AssBb4MPBKSeeb2UhBns8TPJ//VYKlKs4HPkEwWcalE1TuiTLea60m/yLgo8A+YBPBstWuGmbmL3/V/AVcBRjwNwXppxMsS/HFgvQbwuPX1rrsCX4G47rWavMTzBHaEf67LTxmQ60/h6n08lv4OifpLeGt2V9K+rCknZKGJG2W9OJaly/P9nA7ryD99QTzkH6mID338yVx31DSbyQ9FJH+6txnFvfcMY33WqvKb2bDZranyjK6PH4L3zg+GW4/Q1DbeD/wQ0mrrcT0dJKaCOaZrETWzI5WcmC41MRsYAZwBvDPwCBwe8Gha4HDZvZ4fqKZ7ZK0FzinwrJFOQP4cUT6WeF2S7GMKX0u473WND8rF8EDaOMQsM7CNXEkPUrQDnkJcFOJfKt4qnZYzk6CyZgrcRlBe13OVuAV9swleJcDxWpJewjmvqyapFXAfOD+iN1nA7vN7HCJU6TxuYz3WlP5rFxxHkAbx5fs6QuK5Wp6J5XJtx+4sML3GKyiPN8HHgPaCZac+B8EAa3QTIKJgaMMEdRg4zgz3EYF0LMoUfsMpfG5jPda0/qsXBEeQBvHjvwfzOyoJChzG2rBomS3JV2YsKaZq23+l6TXAv8p6UIzy3+/AYLOjihtVBe08+UC6Jb8REkLCJbA+GqpzCl9LuO91rQ+K1eEB9DGkS2SXnKhuHChssWVvofFXyvpvwlqSW/l6YGpVNtdB/B4kX3lnAnsiGj/fW643VIqc0qfy3ivNa3PyhXhAdSVs5J02kALtYSvwtv4zcBFkk7O7xyRtJKgzW9jzPc7C3g0Iv2vw+2WMvnT+FzGe61pfVauCA+grpxE2/okHWdmByJ2XUHw//H3BenfBq4GrgT+IS/9yrz9VZE0CzgR6ClIPxm4HOgFnihzmjTaQCu+VkmtBNfQbWb7qs3vkuEB1JWUQlvfv0h6DvD/CGpms4GXAK8A/gh8tuD9H5B0M/COMPDdCawjeKrmq2Z2b/7xkgy43cwuKFGGMwiaLp4t6T+BO4DjgTeH+5uBdxeWpaBcibeBVnmtHQQ16K8Cb4mRHwBJ7yQYe5uLBWdIuib89x1mdkeS11h3aj2S31/pvgh+uQy4IGLfhD95ArySYHnk3QRrl/cDDwD/CMwtkqcF+BCwLcyzHbgWaC04bk54Td8qU4a3hce9guC2dxh4JCzbv4ZluqlG31el17o66vurNH/e8TvC80S9Plbr/7+T/eXLGru6IekVwA+AM83sGU8Y5R13E/AGgoDtvwAuNn+U09WTC4GNpYJn6EzgYQ+ebry8BuoaioLBrz0Et/nra10eN7V5DdQ1mhMJOq4ernVB3NTnNVDnnIvJa6DOOReTB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLqb/D0bCeOMbU350AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAhxUlEQVR4nO3debhkVXnv8e/vTH369Ok+p0fpuRkUEKEZjiBxCMSgxkSvMd4rPImKUzthAl7nhwhqErkmKsYEtOU+AhcDKDcq12uuigOgqKRbQIamgaYbmtN9ej7zXPXeP/Y+WFTXsGvXXPV+nqee6rNrr6q1q7reWnuttdcrM8M551zhWqpdAeecq1ceQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyA5iCpRdJ/Srqt2nVxztUeD6C5vQ/YUe1KOOdqkwfQLCStAN4IbK52XZxztanhAqikV0i6XVK/JJN0cZb93i9pp6RJSVslvTxtl38E/hZIlrvOzrn61HABFOgGHgL+BpjItIOkNwNfBv4BOAO4B/gPSevCx18BmJndU5EaO+fqUl0FUEnLJe2V9KmUbaeFrcg3AZjZD8zsk2Z2G9lbjx8Crjezr5vZNjP7ILCXoM8T4A+ACyTtAm4B/kTS/yzXcTnn6lNdBVAzOwBcDFwu6VxJ84GbgZvDgJmXpA7gLOBHaQ/9iCBwYmZXmdlqM9sAXAj8h5m9szRH4ZxrFHUVQAHM7IfANcA3w/t5wAcLeIplQCuwL237PuCYUtTROdcc6i6Ahj4GTANvBf7SzEZjPEf6StLKsA0z+7mZvSnG8zvnGlykACqpW9KVkr4vaSAc3b4+6ouEZS3L7bwY9d4ArCUIeMcVWPYgkODo1uYKjm6VOudcVm0R91sGXEEw0LIF+NOYr3cZQQBLta2QJ5DUTnD6fjvwG+BaSb80s6ejlDezaUlbgQuAb6c8dAHwvwupi3OuuUUNoHuBNWbWL6mTLNODIviume2KWXbOZwlai38MDAGvAf6XpPPNLCmpGzgh3LcFWCfpdOBwSpD9YljmXuCXwHuBVcBXi6ybc66JRDqFN7MpM+svxQtKWiSpNWbZPwT+O/BWMxu0ICPexcDJBP2iAH3AfeFtPvDp8N+fmXseM7sVuBS4HLgfeBnwWjN7Kk69nHPNKWoLtFR+BywEZiTdCXzCzLZELWxmdwLtadsGCFqkc3//nGBAKN9zXUMwiu+cc7FUKoAOEpwe/woYBjYSTGa/Ozz1/nWF6uGccyWjQvPCp/SB3mBmF8d+YekUYCtwn5mdm2WfTcAmgAULFpx10kknxX0555yLZevWrQfNbHmmxyp9Cv8sM3tY0u3AmyT1mtlghn02E66G1NfXZ1u2RD7bd865kpCUdWyk2hPpdxH0Vy6pcj2cc65g1Q6gJxAs+HGgyvVwzrmClTyASjppblm48O82SUe1MCWdA7wOuNvMRkpdD+ecK7fIfaCSLgF6U8qcJuny8N93mdld4b+3AXcC54V/dwO7JX0LeBgYIRiFfwcwTrBup3PO1Z1CBpE+DKxP+fuM8AbBZPW7jioRmCBYU/McghQZ8wmuOb8Z+Dsz85xDzrm6FDmAhmtjRtlPaX9PAb6WpnOu4VR7EMk55+qWB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxRQpgErqlnSlpO9LGpBkkq6PWFaS3iLpNklPSpqQtEPSjZKOK6r2zjlXRVFboMuAK4AzgULzaswDbgSOB24CLiFYnenPgAckbSzw+ZxzriZEXY1pL7DGzPpTkspFNQucF6Ykfla4PuhWgsD8xgKezznnakKkABouSdcf5wXMbJZggeX07Q9I2g6cEud5nXOu2qo2iCSpFVgB7K9WHZxzrhjVHIV/H0Hf6jez7SBpk6QtkrYcOOB555xztaUqAVTSy4B/IkgD8vVs+5nZZjPrM7O+5csz5rV3zrmqKSQnUkmEo+63A08Cf2FmiUrXwbla9uav/arir3nre86t+Gs2gooGUEmnAD8GBoELzOxgJV/fuUb1YP8QACevXERbi/Ls7UqlYgFU0onAHcAU8EdmFmtU37lGV2hrcHImwev/5RcAXP3m01m7pKsc1XIZlLwPVNJJktalbTsO+Akg4JVmtqvUr+tcs5qaTT7778kZ7xGrpMgtUEmXAL0pZU6TdHn477vMbC4v/DaCeZ/nheUWAj8FVgOfB86WdHbqc5vZTTHr71zTSw2akzPJHHu6UivkFP7DwPqUv88IbwCfJhhRz2RpSrmPZtnHA6hzMY1PJ1L+PVvFmjSfyAHUzDZE3E9pf+8iOHV3zpVBatBMDaau/Hw5O+fq3NjU74NmImlMeBCtGA+gztUxM2Ns6rmn7aNTfhpfKR5AnatjY9MJEkl7zraRyZkq1ab5eAB1ro5lCpbDk94CrRQPoM7VseGJo4Pl8IS3QCvFA6hzdWw4Qwt0ejbpE+orpOKLibjyKHQBCjNjrutMghYVPtPMF6CormTSsvZ3Dk/M0NneWuEaNR9vgTapiZkkD+8Z4uE9QxlPA13tG52eJZnlwiPvB60Mb4E2iEJbg/fuPMzl330QgI+8+kTOPX4pC+b5f4d6MpIjSPpIfGV4C7QJJZPG6NRzv2C5voyuNqXP/0zlc0Ero+x54VOeY62kWyQdljQm6W5J58eqtSvKWIZTv0yDEa625QqSUzNJZhO+sEi5VSIvPJKWAb8A/hj4AvARoBv4kQfRysvUP+anfPVnfCr3SPuYX9JZdpXICw/wcWAdcI6Z3Qsg6UbgYeCfgVMLfD5XhGyTr80MxRiNd5WXTBpTs7kD5ORMgp757RWqUXOK1AI1s6kiV5C/CLhnLniGzzkKXAe8SJIH0ArKNOqeSJiv5FNHJmcTmOXexxcVKb+yDyJJWgmsAjJNVPx1eH9WuevhAmZHDyDN8YGk+hFl4eTJPC1UV7xKjMKvCu8ztWDntq2uQD0cQb9YtrmD3g9aP6JcaeSr05dfJQLoXIarqQyPTYb38zMVlLRJ0hZJWw4cOFCWyjWbXEFyxKe+1I0oAdRP4cuvEgF0PLyfl+GxzvA+46CUmW02sz4z61u+fHlZKtdsRnOcpud6zNWWiUgtUA+g5VaJALonvM90mj63zVMcV0iuVqYvQlE/orQuE0nzz7PMyh5AzWwvQRDNdK3hS8L7reWuhwvkW+rMB5LqQ9QrjXJdreSKV5G88MAtwLmp6YwldQPvAh4xswdLXQ93tPHpWWYTuee+DPlakjVvYjqR93Oc45d0llfZ88KHrgL+G/B/JX0JOAJsIjiFf03cyrvCDI7nD45DE9MVqIkrRiE/cv6DWF6VyAuPmR2Q9DLg8wSXcc4D7gNebWY/KajGLrbDY/mD49DEDLOJJG2tvs5MrYryOabu61eYlU/Z88KnbH8KeHPU13OllUwaB0YzzSRL3w8OjU3zvEWdefd1lWdmHBrL/znOmU0YQxMz9HZ1lLFWzcubGU3iwOgUiYj9ZnsGC13qwFXK0MQMUwVOkN83HD3gusJ4AG0Suw+P598pdGh0mvFpH3yoRf0xftwGhidJJqP9eLrCeABtAkfGpiMNIKXaeXCsTLVxcU3PJtk3PJl/xzQzs0n2jRRezuXnAbTBmRmP7x8tuNzA0KRPgakxu4+MZ13HIJ9dB8exfMs3uYJ5AG1we4cmY+UJN4PtA8NlqJGLYyaR5OkCumHSjU3Nsn/E+0JLzQNoA5uaTfDYvpHY5Y+MzcTqc3Olt/PgWORBwGx27B/1vtAS8wDawB7dOxL5ipVsHts34tdTV9no1GxBg4DZjE8neKoEz+N+zwNog9ozOMGBEpyyJRLGw3uGvf+sSsyMR/cO5119PqpdB8d8mbsS8gDagCamE2wv4tQ93ZGxaXYf9lP5anjmyETBMyhySSSNR/YO+Q9iiXgAbTBmwRek2P6ydE8cGPGVfSpsbGqWJ2LMoMjnyNiM/yCWiAfQBrP78ARHxkq/gEQyiZ/KV1AyaTzUP0SiTIM+TxwY8RQuJRApgEpqlfQxSU9ImpK0Q9LlkiJdSy/pTyT9TNJ+SSOSHpL0CUld+Uu7qCamE+w4UPoWy5zhiZmiptK46J44MFrWtVmTSXiwf4jZhOdNKkbUFuhXCJak+wXwAeBnwGeBr+UrKOktwA+ABcDfE6zGtA34B+BbhVfZZbNtYLhsLZY5Tx7wQYhy2z8yydOHyv9DNT6V4NGB0vWVN6O8LcgwZ/t7gWvM7APh5uskDQEfknStmW3J8RSXAnuBV5jZ3PVkX5X0HeANko4xs4H4h+AA9g1Pcni0/Gt5JpLG9n0jnL62t+yv1YzGp2d5ZE/lLmAYGJqkt6udNYv9ZDCOKC3QCwEBV6dtn/v7ojzle4AjKcFzzh7A+H1mThfTbCJZ1IT5Qh0cmSrJFCn3XImk8btnhoqeu1uox/aNMOz9obFECaB9wCEzezx1o5ntJgiCZ+UpfwfwQkn/Q9KJktZLegfwduDLZjYYo94uxa5DYwUvcVasx/aNlL27oNlsHxipSmbUZBIefGaIGe8PLViUALqK7Fkz+8mcbTPVR4FvE6xo/yiwC7gOuMrMLstV0PPC5zc2NVuVgZ2J6QS7DvmKTaWyZ3CiquuwTkwnfJZFDFECaBeQ7XxtEpifp/w0QdC8HXgb8F+BbwBXSvp0roKeFz43M2Pb3uHYK/QU66lDY75iUwmMTs2yvQYGcw6OTPksiwJFmYY0TpDDKJNOIN/P5q0ErdhzzGzuq36bpBHgbyX9u5k9EKm27jl2Hy7tVSqFSibhkT3D9K1fTEuL59yJI+j3HKyZ7pAn9o/SO7+Dnq72alelLkRpge4h+2n6arKf3iNpA/B64DspwXPOtwkGp86LUAeXZnhyhicOVL/VMjwxw5MHyzf3tNFtHxhhfKp2poWZBfNDvT80migBdCuwVNLzUzdKWkvQstyao+zK8L41w2NtafcuounZJA8+M1S1U/d0uw6Os99XPC/Y/uHJmsw/NTmTqIkuhXoQJYDeSjDd6NK07ZemPA6ApJMkrUvZ5zEgAVwoKT0t4MXhfa45pC5NMmk82D9Yc5PZH+4f9qkwBZicSfDI3tpdsHpgaJKBIf9RzCdv68/MHpC0GXi/pAXA3cC5wDuBG8zs3pTdtwF3Ep6Wm9khSf8K/DWwVdKNBH2qrw1vPzSzO0t4PA3NLFharhzXuhcrkTTuf3qQF29YwvyOTCccLtW2vcMVn+9ZqEcHhuntaqez3T/PbKJeynkJ8Eng5cA1wCuBK4B3Ryh7GfAWYIRgStMXgROAzwBvKKy6ze3RgZFYScUqZXo2yW+fPuILMOexZ3CCQxW4aqxYs4lglofLLlL/o5nNAp8Lb7n2O2ooNhw8uim8uZge2zdC/5Ha6y9LNzGd4LdPH+Gs9YuZ1+Ytl3STM8WlWam0Q6PT7B2aYGVPvtmKzcmXs6sDT+wfrcjiEqUyPpXgvqcHmZ6tkVGuGrJ9oPg0K5W2fWCEqVk/q8jEA2iN23lwjF11mKN9dHKW+3cP+nJpKfaPTNblGgKzCePxfT5VLRMPoDWsf3CCHWVYkbxShidmeOCZIc8ESTDI9thA/X6WA0OTHB6r/X7bSvMAWqMOjU7xaAN04B8Zm2ab55dn58Gxuh9c2z4w4tfKp/EAWoMmZxI82D9UskyM1bZ3cJJnjtRPH26pTUwnePpw/XXDpBubmuWZOhjIrCQPoDXokTqYI1iox/eNMj7dnAuP7DgwWjNXjRXryYNj3q+dwgNojdlfoZXlKy2RbM6BiNGp2Ya6omdmNslub4U+ywNojdlZhyPuUR0YmWq65e/qcQZFPk8dGquZ1aOqzQNoDRmbmi1rJsZaMDDUPK2XyZlETV85FtdswtjbRJ9jLh5Aa8iR8cY7dU9XzfVLK21gaLJhBgLT7RlsvB+GOMqeF17SlZIsy+28Yg+gkdT7NJcoJprgGOc0YutzzvDETM2tCFYNUdfi/ArwPuAGgtzwLyHIC38swapMUVwGHEzbti1i2abQqK2VVM3SdTY9m2z47phDY1Os6WjudMiVyAs/57tmtit+VRtfe2vj96h0NMExAgxNNH5XxdDEDGsWV7sW1VWJvPDPkrRIki/Rk8XCzsZfnL8ZjhFoitPb8SY4xnwqkRd+zu+AIWBC0o8l9RVU0ybQ29VBa4MnZ1vanZ6YoDE1w+pFUzM+oT5Kc6DYvPCDwFeBXwHDwEbgQ8Ddks43s19Hq2rja20RyxfOa6iJ16laW8Ty7mwJXhtLogk6tJNNcIz5RAmgXcChLI/lzQtvZlenbfqupNsIktF9iSA9SEaSNgGbANatW5dtt4aybmlXwwbQ1Yvn09YkfaAtauwzCWiOY8wnyv/mYvPCH8XMHgZuB86R1Jtjv81m1mdmfcuXLy/0ZerSos52VixqvFZaa4tYv7R5RmybYbCsvdUDaFnzwuexi2BwaknM8g3r+SsW0tJg379jly1oqhQfXU2QWG/BvOYYEMyl3HnhczkBSAIHYpZvWPM7Wjl+eXe1q1EyCzvbWLekeVqfAIvmt1e7CmXX0wTHmE9Z88JLapN0VAtT0jnA64C7zax+MmxV0LolXSxeUP8j1q0t4kWre2hp8NkF6TrbW+lu8ClbzTKjIpey5oUHuoHdkr4FPEyQ2ngj8A6CvtW/KdFxNBxJnLJqEffuPFzXydlOPGZh057qrezp5PHJxlzCr6erna6O5vxcU0V9By4BngLeRTBxfg9BXvicaY4JBphuAc4B3kgwYr8PuBn4OzPbEaPOTaOzvZXT1vTw26eP1OWCvGuWzGdVb/Omw13VO5+dB8cabnFsgPVN1iWTTVnzwpvZFNGvlXcZ9HZ1cNIxi3hkT33lFVrS3cELViysdjWqqr21hWOXLWi4haR7utpZsaiz2tWoCQ021tuYVvXO59jlC6pdjci6O9s4tQn7PTNZt6SLnq7GGWxpbREnr1xU7WrUDA+gdeL45d11cTrc2d7K6Wt7m2JhlCgkcerqHtrbGuP9OGnlQrqbtE87k8b4VJvEySsX8rwaPnXqaGvhzPW9dLY3/hzIQnS2t3L6ml5a63zi+XHLF7Cyp/Z/xCvJA2gdmRuZX7aw9q5Uam9r4cz1i31kNouernbOWFu/QfTY5Qs4roHmJpeKB9A609IiTlvdU1Nz8NpaxZnrev3ULo/erg7OWr+Yee3187WTgqlojXRhRynVzyfpntXSIjau6a2JINre1sJZ6xezsLNxBkrKaVFnOy/esKQurlRqaxUb1/ay1qcsZeUBtE7NBdHlVTyd7/DgGUtneyt96xfX9KBgd2cbZx+7hGVNsvxgXB5A61hLSzDCe0xP5QeWOttb6duw2E/bY2ppES9ctYgXre6puX7R1Yvn8+INS7w/OwJ/h+pcS0swsNTaIvqPVCZXd1dHK2euX+yj7SVwTE8ni+a38VD/MMNVzqPU1ipeuHKRT5IvgLdAG4AUTG7esKz8fVXdnW2ctcGDZyl1dbTRt34xG5YtoFprFC9e0MFLjlvqwbNA3gJtICesWEh7a0vZLh3s7Wpno0+SL4uWFnHCim6WdXfwUP8wkzOVyakkBRdprF/ahXyF+YJF+iZIapX0MUlPSJqStEPS5ZJyBmAF3iLpNklPSpoIy94o6bjSHIJLtX7pAk5eVfpL7ZZ2d3DGusUePMust6uDc45bUpGsBPM7WunbsCRs+XrwjCPqt+ErwFXAL4APAD8DPgt8LU+5ecCNwPHATQSrOt0C/BnwgKSNMers8ljdO59T1/SU7HRwxaJ5bFzT2/AZQ2tFe2sLp63p5cRjypeZYMWieZx97BJfFLlIeU/hJZ0KvBe4xsw+EG6+TtIQ8CFJ15rZlizFZ4HzzOzOtOf8FsFK9lcQLHPnSux5izqR4KH+oaKWwjump5NTVi3yFkoVrF3SxaLOdn7XP1iyFMISnLCim/VL62dxmloWpQ/0QoLcRVenbb+aID3xRUDGABoug3dnhu0PSNoOnFJAXV0Ob/7arzJun0kkGZuaJdOKlLsPjwPw+R8+mrFsR1sLC3JMZbn1PVkTqroS6ekKJt4/sHuQkcnZop6rtTWY9uZzO0snSgDtAw6Z2eOpG81st6Q9wFmFvqikVmAFkPmb60qmvbWF7s52EsmjQ+iJx2TvKxVBAHWVl+nH0IDxqdms+eafCaewfeHH2zM+LkRXR2vWbhj/MYwnSgBdRfbMm/1kz9iZy/uAZcA3c+3UjHnh4/IvQGMTubNgnrq6p3KVcc+SZflFe3YHaQdBC/TsDI/dBRxnZmsiv6D0MuAO4DfAH5lZpPkafX19tmVLtq5W55wrD0lbzawv02NRztHGCUbTM+kkyHsUtSIbgduBJ4G/iBo8nXOuFkUJoHvIfpq+muyn988h6RTgx8AgcIGZHYxSzjnnalWUALoVWCrp+akbJa0l6B/dmu8JJJ1IcNo+RXDaHinoOudcLYsSQG8lGAS8NG37pSmPAyDpJEnPGe0Jrzj6CUE/+CvNbFfMujrnXE3JOwofztncDLxf0gLgbuBcgnTFN5jZvSm7byOY93kegKSFwE8JTvU/D5wt6TmDUWZ2UwmOwznnKi7qYiKXAE8B7yKYOL+H4CqinHnigaXA+vDfH82yjwdQ51xdihRAwyuKPkeegGlmSvt7F8Gpu3PONRy/1MQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMZU1L3xK+bWSbpF0WNKYpLslnV9c1Z1zrrqiLibyFYI8RjcQ5IZ/CUFe+GMJVmXKStKysMwC4AvAEeDdwI8kvcrMfhav6s45V13lzgsP8HFgHXDO3NJ3km4EHgb+GTi1mANwzrlqiXIKnysvPATL2+VyEXBP6rqhZjYKXAe8KAzQzjlXd6IE0Kx54QnWBc2aF17SSoK0H0cnuoZfh/cF55V3zrlaECWAFpMXflXKfpnKkqe8c87VrCiDSF3AoSyPTQLz85SFIJlcprLkKi9pE7Ap/HNU0vYcr+XiWQZ4htTG4J9leazP9kCUAFpMXvjx8D5T+c7wPmt5M9sMbM5XQRefpC1m1lfterji+WdZeeXOC78nZb9MZclT3jnnalZZ88Kb2V6CIHpuhodfkvL8zjlXd8qeFx64BTg3NZ2xpG6CDJ+PmNmDBdbZlZZ3kTQO/ywrTGaWfyfpq8B7CK5ESs8Lf3HKfgbcaWbnpWxbDvyWoM/zSwRXIm0imED/GjO7o0TH4pxzFRU1gLYBHyFoNa4hOC3/BvA5M5tJ2e+oABpuXw98HngVwYDSfcCnzOwnpTkM55yrvEgB1Dnn3NF8ObsmI6lb0kck3ROujjUj6YCkn0r6kKSeatfRRSfpBZKul/S4pAlJByU9IOkaSSdVu36NzlugTST8Qv0A2AD8P+CnBBdJLAFeCvwpsMXMXlqtOrrowoHZnwMjBOMTjwO9wCnAfwEuM7Prq1S9phB1OTtX5yQtAL4PrCQYvPtR2i5fkLQKeHvFK+fi+hTBQj/nmNmu1AckzQMWVqNSzcRboE1C0mXAF4ErzOwz1a6PK56kR4FZM3tRtevSrLwPtHn8eXh/fTUr4UrqSeAFkv6w2hVpVt4CbRKSDgGtZtabtr0DWJS2+2EzS1aqbi4eSS8Ffga0Aw8SZH64F7jDzJ6pZt2ahQfQJiFpBhgws7Vp2y8Ebk7b/dj0PjVXmySdDnwYeA2wNNycBP4NeK+ZjVWpak3BA2iTyNECfR6/T6vyToIMBB5A65Ck44DzgQ8CG4HrzOzd1a1VY/MA2iQk3QW8HNhgZk9l2ecq4GN4AK1rkjoJco6tBrrNbLbKVWpYPojUPL4T3r+tqrVwZWdmk8D9BJdNL6tubRqbB9DmsRnYAXxC0quy7KMK1scVSdIFklozbF8G/AHBRRIHKl6xJuKn8E0kw5VIPwEOE7RSzia4emUIeKGZ+Revxkl6iOAqsu8RjMJPAccCbwXWAu8Jszq4MvEA2mQkLQTeRzAv9GRgATBI8AX8P8A3zGywWvVz0Ul6NcHn+FKC/s6FBK3O/wT+xcx+WMXqNQUPoM45F5P3gTrnXEweQJ1zLiYPoM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyAOudcTB5AXVlIOlPSF8MUu8Nh6uS7JL0hR5lWSR+T9ISkKUk7JF0uqeGSHxZ7rIWUD1NZXynp+5IGJJmk60t+UE3IA6grl48SLJ13b/jvvydYXu07krIltfsKcBVBaooPEKSr+CzwtbLXtvKKPdZCyi8DrgDOBLYUVWv3XGbmN7+V/EawwEVn2rZW4FfADLAk7bFTCVJR/Gva9i8ABvRV+5hK+N4UdayFlif44Vod/rsz3Of6ar8PjXDzFmiDkHRxeGr2SkmflPSUpElJWyW9otL1MbNfWrCwb+q2BPDvQBtwYlqRCwnWI706bfvc3xfFrYukn0t6MMP2P597z+I+d0zFHmtB5c1sysz6C6yji6Dh+pYcnwvvryZobXwYuF3SBsuxTJ2kFoK1JaNImNmRmPVbFd7vT9veBxwys8dTN5rZbkl7gLNivh7AacD3M2w/Pby/P1vBMr0vxR5rOd8rVwAPoI1HwLkW5sGRtI0gncdFwLU5yq0DdkZ8jacIFmUurGLSauDtwG/MbEfaw6uAbK2kfoL1LgsmaR2wGLgvw8NnAM+Y2aEcT1GO96XYYy3Le+UK5wG08XzVnptE7M7w/oQ85QaACyK+xkShlZLURRDIO4BMmSK7CBYDzmQSmF/oa4Y2hveZAujp5Gh9hsrxvhR7rOV6r1yBPIA2nl2pf5jZEUmQ5zQ07K+8oxwVktRB0Pd5BvAmMzuqPxIYJxjsyKSTGEE7NBdA70+r0xKCtBc35Cpcpvel2GMt13vlCuQBtPEksmzPmTAuTE62POprWMScSZLagW8RtOLeZmbfy7Jrrr671cDjWR7LZyOwK0P/75nh/f25CpfpfSn2WMv1XrkCeQB1c9ZS4r6+MPj8G0Gyuk1mdlOO3bcCr5L0/NTBEUlrCfr8bolYt3SnA9sybH9teH9/nvIlf18o/ljL9V65AnkAdXNK2tcXjl7fALwJuNTMvp6nyK3Ax4FLCSaGz7k05fGCSFoAHA8Mp21/PkE/7AjwZJ6nKUcfaORjDVvwxwNDZra30PKuvDyAOqAsfX3/CPwlwcT5Q5L+Ku3xe8zs2eBlZg9I2gy8Pwx8dwPnAu8EbjCze1MLSzLgTjM7L0cdTiPoujhR0reBu4D1BFdIQTCx/6+BL2d7gnL0gRZ4rKsJWtA3ABfHKA+ApEuAXn7/nT9N0uXhv+8ys7tKeYxNo9oz+f1WmhvBl8uA8zI8VvErT4Cfh6+b7XZxhjJtwCeAHQQ5zncCnwLa0/ZbGD7HzXnq8N5wv9cRnPZOAQ8Drwf+CRgDrq3S5xX1WDdk+vyilk/Zf1eOz+LKav//rdebpzV2dUfS64DvARst84j+3H7XAn8FLDL/j+7KwC/ldPXoAuCWXMEztBF4yIOnKxdvgbqGpGDy6zDBaf6matfHNSZvgbpGdTzQDTxU7Yq4xuUtUOeci8lboM45F5MHUOeci8kDqHPOxeQB1DnnYvIA6pxzMXkAdc65mDyAOudcTB5AnXMupv8PHaIOhwY/BNMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAVAAAADkCAYAAADOxHwOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAAg+klEQVR4nO3deZRcZ3nn8e+vd3W3ulutxdYub2BjW/IiLMwWEzAQEjIJyRngnECcADIGkxiG/XiwA0lgOCwmTLwonIntgcEGz0A8HmYwZrFNbGMkbNmyZWNLlqxd6lbve3c988e9jUulqu5bt/aq53NOneq+dd+q91Z1Pf2+933v+8jMcM45l726UlfAOecqlQdQ55yLyQOoc87F5AHUOedi8gDqnHMxeQB1zrmYPIA651xMHkCdcy4mD6AZSHpI0nZJOyR9rtT1cc6VH/mVSOlJ6jCzQUn1wC+Bq8zs8RJXyzlXRrwFmoGZDYY/NoU355w7QdUFUEmvl3S3pAOSTNIVGfb7kKQXJI1L2ibpdWn2+RVwFLjPW5/OuVRVF0CBdmAH8LfAWLodJL0T+Abwj8CFwEPA/5W0Jnk/M9sErAQukHReISvtnKs8FRVAJS2VdCh5UEfS+rAV+ecAZvYjM/usmd0FJDI81ceAW83sX8xsp5l9BDgEXJW6Y9iV/xnw1rwfkHOuolVUADWzY8AVwLWSLpW0APgu8N0wYM5LUhNwMXBvykP3Aq8O9+mStCT8uQV4M/BMXg7COVc1GkpdgWyZ2Y8l3Qh8B7gfaAY+ksVTLAHqgSMp248Abwp/7ga+L6mR4J/M98zsnpwq7pyrOhUXQEOfIuhSvxd4tZkNx3iO1Plbmt1mZrsJWqnOOZdRpC68pHZJ10u6R9LhcHT71qgvEpa1DLfLYtR7HbCaIOCdnmXZHmAGODVl+zJObpU651xGUVugS4DrCAZatgJ/GPP1PkoQwJLtzOYJwm71d4C7gV8BN0n6dzN7MUp5M5uUtA24HPh+0kOXA/8zm7o452pb1AB6CFhlZgfCQZW004Mi+KGZ7YlZdtYXCFqLbwIGCLry/13SG8wsIakdODPctw5YI+kC4HhSkP1aWOZR4N+BDwIrgJtzrJtzroZE6sKb2YSZHcjHC0rqCC+PjFP294D/BLzXzPotuA71CuAcgvOiABuBx8LbAuDvwp8/P/s8ZnYncA1wLfA48FrgbWa2N069nHO1qdiDSE8AC4EpSfcDnzGzrVELm9n9QGPKtsMELdLZ339BMCA033PdCNwY9bWdcy5VsQJoP0H3+GFgENhAMJn9wbDr/UiR6uGcc3mT9WpMSedAbzOzK2K/sHQusA14zMwuzbDPZmAzQFtb28Vnn3123JdzzrlYtm3b1mNmS9M9VrJ5oGb2lKS7gT+X1GVm/Wn22QJsAdi4caNt3Rq5t++cc3khKePYSKkv5dxDcL6yu8T1cM65rJU6gJ5JsODHsRLXwznnspb3ACrp7ORl4SQ1SDqphSlpE/B24EEzG8p3PZxzrtAinwOVdDXQlVRmvaRrw58fMLMHwp93EizycVn4ezuwT9L3gKeAIYJR+L8GRgnW7XTOuYqTzSDSx4G1Sb9fGN4gmKz+wEklAmPAHcAm4B0Ek9uPECxD9/dmtiubCjvnXLmIHEDNbF3E/ZTy+wTwvuyq5Zxz5a/Ug0jOOVexPIA651xMHkCdcy4mD6DOOReTB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZg8gDrnXEweQJ1zLqZIAVRSu6TrJd0j6bAkk3RrxLKS9B5Jd0naLWlM0i5Jt0s6PafaO+dcCUVtgS4BrgMuArLNq9EM3A6cAXwbuJpgdaY/ArZL2pDl8znnXFmIuhrTIWCVmR1ISioX1TRwWZiS+HfC9UG3EQTmd2TxfM45VxYiBdBwSboDcV7AzKYJFlhO3b5d0rPAuXGe1znnSq1kWTkl1QPLgGdKVQfnytE7b3m46K9555VpM4u7eZQsgAJXEZxb/U6mHZLzwq9ZsybTbs7VtNHJGZ4/GqQVW7O4ja4FjSWuUe2QmWVX4KVzoLeZ2RWxXlR6LXAf8Cvg981sZr4ynhfeufS27+vnE3dtB+CTbzmbN56zDEnzlHJRSdpmZhvTPVb0eaDhqPvdwG7gz6IET+dcZtMJm/N3VzhFDaCSzgV+AvQDl5tZTzFf37lqlNqLTGTZq3TxFS2ASno5Qbd9gqDbHmtU3zl3otRw6fGzePIeQCWdLWlNyrbTgZ8CAt5oZnvy/brO1arUs51++rN4Io/CS7oa6Eoqs17SteHPD5jZbF74nQTzPi8Lyy0EfgasBL4MXCLpkuTnNrNvx6y/czUvdcCoziNo0WQzjenjwNqk3y8MbwB/BzxwUonA4qRyn8ywjwdQ52KqrzsxYNZ7AC2ayAHUzNZF3E8pv+/h5F6Gcy5PGpICqAR1df51KxZfzs65CpfcZU9tjbrC8gDqXIVrqPcAWioeQJ2rcCe0QP38Z1F5AHWuwiW3Ov38Z3F5AHWuwiWHTJ/CVFweQJ2rcMkx0+NncXkAda6K+GWcxeUB1LkK50GzdDyAOlfhkldf8pWYissDqHMV7oQA6muBFlXB88InPcdqSXdIOi5pRNKDkt4Qq9bOud+ZSST97C3QoipGXngkLQF+CbwJ+CrwCaAduNeDqHO5mU4kkn72AFpMxcgLD/BpYA2wycweBZB0O/AU8E/A+Vk+n3MuNJMUNGdmDDPznEhFEqkFamYTOa4g/27godngGT7nMPAt4DxJHkCdi2lqxnMilUrBB5EkLQdWAOmSXT8S3l9c6Ho4V62mkk+CAtMzHkCLpRij8CvC+3Qt2NltK4tQD+eqUmrAnEwJqK5wihFAW8P7iTSPjYf3C9IVlLRZ0lZJW48dO1aQyjlX6SZnTswMPjntAbRYihFAR8P75jSPtYT3aQelzGyLmW00s41Lly4tSOWcq2TTMwkSKfHSW6DFU4wAejC8T9dNn93mKY6di2EiTWvTW6DFU/AAamaHCILopWkeflV4v63Q9XCuGo1PzZy0bWzy5G2uMIqSFx64A7g0OZ2xpHbg/cDTZvZkvuvhXC0YSxNAx6c9gBZLwfPCh74E/Efg/0j6OtAHbCbowr81buWdq3XpWpveAi2eYuSFx8yOSXot8GWCyzibgceAt5jZT7OqsXPud0YyBNCZhHmCuSIoeF74pO17gXdGfT3n3PyGxqfSbh+emKZzQWORa1N7fDk75yrU+NQME1PpR9wHx9IHVpdfHkCdq1D9o5mDZN/oZBFrUrs8gDpXoXqG013cFzg+MumLKxeBB1DnKlAiYXMG0OkZo3fEW6GF5gHUuQp0dGhi3lWXDvZnu2yvy5YHUOcq0N7ekXn36RmeYHRyugi1qV0eQJ2rMEcGxxkanz8wmsGuo/MHWhefB1DnKsj0TILfHhmKvP+RwXF65zhX6nLjAdS5CvLM4aGMcz8zefrQoK/QVCAeQJ2rEPv7Rjk8MD7/jikmphLsODiAecrjvPMA6lwF6B2e4NnD0bvuqY4PT/JsFl1/F02kACqpXtKnJD0vaULSLknXSop0Lb2kP5D0c0lHJQ1J2iHpM5Ja5y/tXG3rG5nkif0D5NqA3H98jOePehDNp6gt0G8SLEn3S+DDwM+BLwC3zFdQ0nuAHwFtwD8QrMa0E/hH4HvZV9m52tE7PMHj+/pPyP2eiz09ozznLdG8mbcFGeZs/yBwo5l9ONz8LUkDwMck3WRmW+d4imuAQ8DrzWz2BM7Nkn4A/ImkU83scPxDcK46HRkc56mDAyflPMrV3t5RJmcSvGJ5B5IveZeLKC3QdwECbkjZPvv7u+cp3wn0JQXPWQcB46XMnM650N7eEZ7cn//gOetQ/ziP7etn2hPQ5STKOcyNQK+ZPZe80cz2SToIXDxP+fuAKyX9F+C/EQTMNwJ/BXzDzPqzrrU7yTtvebjor3nnlenSXLlcJBLGM4eHinIZ5vHhSX69p48LVnexoKm+4K9XjaIE0BVkzpp5gPTZNpN9EugmWNH+k+E2A643s8/PVVDSZoLUH6xZk5pmyeVqx4EBAF6xooM678qV3OR0gicP9NM3Ury1PEcmpnl0z3E2rOqkq7WpaK9bLaIE0FagN8Nj48CCecpPAnuAu4EfEOSJ/wPgekn1ZnZdpoJmtgXYArBx40afxDaHOK3Bt97wAAkzbv6Li1nc3lyAWrmohiem2b6vvyT5jKamE/zmxT5efmoHK7vm+zq7ZFEC6ChBDqN0WoD5+hp3ErRiN5nZ7AmXuyQNAf9Z0v8ys+2RauvyZiZhJMJ5MekyO7riOTY0wY6DA8zMs7pSISUSsPPgICMT05y1rN0HlyKKMoh0kMzd9JVk7t4jaR3wx8APkoLnrO8TDE5dFqEOLs9GklbpGfUsjiXzYu8o2/f1lzR4Jnuxd5THfXApsigBdBuwWNJZyRslrSZoWW6bo+zy8D7dGeqGlHtXRANJ6SDmSg3hCsPMePbwUFYLgxRL7/AkW/f2Me49k3lFCaB3Egz6XJOy/ZqkxwGQdLak5NGe3wIzwLskpZ6hviK8n2sOqSuQ5NXMB8emmJj2L0uxJBLGjgOD7Ds+WuqqZDQ8Ps3WPX2+nug85m39mdl2SVuAD0lqAx4ELgXeB9xmZo8m7b4TuJ+wW25mvZL+GfgbYJuk2wnOqb4tvP3YzO7P4/G4CManZjieku7hUP8465a0lahGtSORMLbv76d3uPzTbYxPzbB1Tx8Xr11EW7N3FNOJeinn1cBngdcBNxLM47wO+ECEsh8F3gMMEUxj+hpwJvB54E+yq67LhxePj550XfW+vlFPQlZgiYTxxIGBigiesyanE2zb6y3RTCL9WzGzaeCL4W2u/U4augsHj74d3lyJjU/NsL/v5K7jxFSCfX2jrF3srdBCefrQID1Dlbe48eR0gt/s7WfjukW0NPqE+2S+nF2Nee7IcMbLA3f3jPi50ALZfWw41lqe5WJ8aoYn9g94LyWFB9Aa0jcyyZHBzF/imRnzHDoF0Ds8we5jlf++Do5N+ZqiKTyA1pDnjg7Pu8/B/jGGJ/x8V75MzSR46uBgqauRNwf6xjhWgachCsUDaI3oGZ5gcCzafM8XqqC1VC6ePzpcdfmInj08lLf1SSudB9Aakc2cw6ND4z6JOg9GJqaLsqpSsY1PzZT1HNZi8gBaAyanEyfN+5yLGd5Ny4N008WqxYvHfdobeACtCcdHJrP+Ih/zXOI5SSSMw3MM2FW6yekEvVn8U65WHkBrQJzWZP/opC8okYP+samyWSCkUHr8n6wH0Go3NZOI9YeeSMAR78bHNjRe/Qu0DI37bA0PoFVub+9I7BHTPT3xy9a6iSobeU/HL7ooQl54SddLsgy3y3I9AJdZ7/AEe3vjj5aOTc6w81D1zGF0+SV80eWoS6x8E7gKuI0gN/yrCPLCn0awKlMUHwV6UrbtjFjWZeno0Dg7DgzkPAp8eGAcCc45tYO6Ov/CRNXSUP3XjLc0ege2GHnhZ/3QzPbEr6qLIpEwdvcMs6cnf/P0DvWPMzo5w7krOmht8mXNouhc0FjqKhRcLRzjfIqRF/53JHVIqv5/zSXSOzzBIy/05jV4zhoYneKR3b3sPjbs50Uj6FjQUPUrFy3raCl1FUouSgDNmBeeIF/SfHnhZz0BDABjkn4iaWNWNXUZDY5P8diLfTz2Yj+jE4U7sZ9IwO5jIzy0q4eD/WNYtc4SzwNJrF3cWupqFExXa6O3QClOXvh+4GbgYWAQ2AB8DHhQ0hvM7JFoVXWphiem2X1smKODxZ1uNDGV4OmDg+zpHeH0Je2c0tHsWRzTWNm1gH19owX9p1YKEpx1ysJSV6MsFDwvvJndkLLph5LuIkhG93WC9CBpSdoMbAZYs2ZNpt1qzujkNLuPjZR8fcnRiRl2HBjghZ4GzljWxrKF3qVLVlcnzl3eyda9x6vqks61i9u89RmK0oXPNS/8SczsKeBuYJOkrjn222JmG81s49KlS7N9maozMR1MK3p4V2/Jg2eykYlpntg3wKMvHKfPL+87QWdrIy+rotZad3sTZyz1rAWzorRA5zrPuRJ4LsNj89lDMDjVTdDNdxmYGfuOj7GrZ7isLw8cHJti294+Tulo4axT2qt+ECWq1d2tjE/N5DQntxy0tzRw/spOP12TpNB54edyJpAAjsUsXxPGJmfYtreP3x4ZKuvgmezI4DiP7O6dc/X7WnPWKQtZ1T3n2a6y1tbcwEVrFtFY73M/kxU0L7ykBkndqU8oaRPwduBBM/McARn0j07yqxd66R+tvOuqp2eMJ/cP8PxR/3hnnX1qB2sqcGR+YUsDF69dRFODB89UBc0LD7QD+yR9D3iKILXxBuCvCc6t/m2ejqPq9I9O8tiL/RU/53JPzygJo6rOA+biZacspLG+jl0R0quUg0Vtjaxf1eUtzwyiXlZyNbAXeD/BxPmDBHnh50xzTDDAdAewCXgHwYj9EeC7wN+b2a4Yda5641MzbN8/UPHBc9aLvaO0NTewsqtyu7D5dNqSNloa63j64GBZj86f2tnCK5b7JbxzKWheeDObIPq18i707OEhpqpsNZ/fHhlicVuTDyyFlncuoLmhnif29zNdhue21y1p48xl7aWuRtnzdnmZ6R+drMp0GjMzxgs9nqwuWXdbE69c182CpvL5p1JXB+eu7PDgGZEH0DJT6VNd5nJoYKzqMlTmqq25gVeu66artfQT0xvqxYWrF7G800+1ROUBtIxMTsdbPb5SJBL41KY0mhrquGjNIk4p4eIcC5rqeeW6bha1NZWsDpXIA2gZiZP8rdJU8z+IXNTVifNWlmaa08KWBjauW0Rbsy9VmC1/x8rI8ET155iphWOMS1LRpzktamtkw6ouGnyaUiz+rpWRWlgergYOMWenLWnj5acWft5sd3sTF6xe5MEzB/7OlZHWGuhCtTWXz4hzOVvd3VrQiw8WtTVxwaou6n2OZ048gJaRpe3NVf8HXcqBkkqzZnErpxVg5aOOBY1sWNXpE+TzwANoGWlqqGPdkupdKqytuYEVPkUmK2csbefUzvz902lprGfD6k7vtueJv4tlZt3iVha1lX5OYL7Vh6PM3urJ3jnLO2hvyf30Tl0drF/dSXMNZAwtFg+gZUYS61d1VdWUkro6OH9VJwtbqu8fQzHU14n1qzpzPr1z5tKFdPhnkFeRAqikekmfkvS8pAlJuyRdK2nOb7kC75F0l6TdksbCsrdLOj0/h1B9GuvruGhtdQTRujo4b2UnS9ozJTVwUbQ2NXDG0viXV3a1NrK6gtcjLVdRW6DfBL4E/BL4MPBz4AvALfOUawZuB84Avk2wqtMdwB8B2yVtiFHnmtDcUM/FaxexMA9dt1Kpq4P1q7o8V1KerO5eEKsrL8HZyzt8JfkCmPfTkHQ+8EHgRjP7cLj5W5IGgI9JusnMtmYoPg1cZmb3pzzn9whWsr+OYJk7l0ZTQx0XrV3E9n39Fbeocn29uGBVl18amEeSOGtZO4+92J9VueWdC2ivgt5MOYrSAn0XQe6iG1K2z/7+7kwFzWw6NXiG27cDzwLnRqplDWusr+PCNYtYsrByusBNDXVcvHaRB88CWNzeTGcWC49IcLongSuYKAF0I9BrZickjzOzfcydcC4jSfXAMuBotmVrUX2dWL+yM6/TWQqlpbGejesW+WBFAa3N4nr5UzpafA3WAooSQFcABzI8doAgM2e2rgKWAN+ZaydJmyVtlbT12LHazj1XVyfOXVHeOXXamoNFKVqbvLtYSEvbmyMHxdWLyvfvpRpECaCtQKYldMYJ0nREJum1wFeAB4B/mWtfzwt/otnFJspxsduu1kY2rlvkrZ0ikMTyrvl7I63N9Vl19132ogTQUYLR9HRaCPIeRRKOut8N7Ab+zMxmopZ1L1m3pI3zV3VSVyazeE/tbPGUt0W2PMLpHL/qq/Ci/MUfJHM3fSWZu/cnkHQu8BOgH7jczHqilHPpndLRwsVru0va4pPgzGXtnLfSr6suttamBjoWzN269HUHCi9KAN0GLJZ0VvJGSasJzo9um+8JJL0cuI/gVMDvm1mkoOvm1rmgkUtO66a7vfij3U0NweyAar52v9wtm2NmRseCxrLKtVStogTQOwEDrknZfk3S4wBIOlvSmuSdwiuOfkowFeqNZrYnZl1dGk0NdVy4uouzTmkvWpd+cXsTm07vptunKZXUso7MAXRpBU17q2TzDpea2XZJW4APSWoDHgQuJUhXfJuZPZq0+07gfuAyAEkLgZ8RdPW/DFwi6ZKU5/92Ho6jpkli7eI2utua2HFgkJECrfpeXyfOXNbO6m4f2S2kd97ycOR9B8enmEkY+44HyQi//ONngKAFWp/FlUd3XnlpdpV0QPSUHlcDe4H3E0ycP0hwFdGceeKBxcDa8OdPZtjHA2ieLGxpZNNp3ezuGWZPT36ze3a2NnLuig6folRm2poaSJhxzvKOE7ZnEzxdfJG+DWY2TRAs5wyYZqaU3/cQdN1dkdTViTOXLWRJezNPHRxkbDK3iQ51dXDaknbWLW71a6mLxFuDlcObE1UiXbfPgLHJGaZm0udi33c8mIH2lXufTft4nURrU33GZdT8i+5qnQfQKiagtakeSD8au35VZ1Hr41y18QBaJbw16Fzx+aUjzjkXkwdQ55yLyQOoc87F5AHUOedi8gDqnHMxeQB1zrmYPIA651xMBc0Ln1R+taQ7JB2XNCLpQUlvyK3qzjlXWlEn0n+TII/RbQS54V9FkBf+NIJVmTKStCQs0wZ8FegDPgDcK+nNZvbzeFV3zrnSKnReeIBPA2uATbNL30m6HXgK+Cfg/FwOwDnnSqWgeeGTHn8oed1QMxsGvgWcFwZo55yrOAXNCy9pOUHaj3QrxD4S3medV94558pBofPCr0jaL11Z5invnHNlK8ogUivQm+Gx+fLCz+Z+SJdXfjy8z1he0mZgc/jrsKT0C1e6XCwBPENqdfDPsjDWZnogSgDNJS/8bF6JdOVnc65mLG9mW4At81XQxSdpq5ltLHU9XO78syy+QueFP5i0X7qyzFPeOefKVkHzwpvZIYIgmm6131clPb9zzlWcgueFB+4ALk1OZyypnSDD59Nm9mSWdXb55adIqod/lkUmM5t/J+lm4EqCK5FS88JfkbSfAfeb2WVJ25YCvyE45/l1giuRNhNMoH+rmd2Xp2NxzrmiihpAG4BPELQaVxF0y/8V+KKZTSXtd1IADbevBb4MvJlgQOkx4HNm9tP8HIZzzhVfpADqnHPuZL6cXY2R1C7pE5IeClfHmpJ0TNLPJH1Mkuc6riCSXibpVknPSRqT1CNpu6QbJZ1d6vpVO2+B1pDwC/UjYB3w/4CfEVwk0Q28BvhDYKuZvaZUdXTRhQOzvwCGCMYnngO6gHOB/wB81MxuLVH1aoLnha8RktqAe4DlBIN396bs8lVJK4C/KnrlXFyfI1joZ5OZ7Ul+QFIzsLAUlaol3gKtEZI+CnwNuM7MPl/q+rjcSXoGmDaz80pdl1rl50Brx5+G97eWshIur3YDL5P0e6WuSK3yFmiNkNQL1JtZV8r2JqAjZffjZpYoVt1cPJJeA/wcaASeJMj88Chwn5ntL2XdaoUH0BohaQo4bGarU7a/C/huyu6npZ5Tc+VJ0gXAx4G3AovDzQngfwAfNLORElWtJngArRFztEBP4aW0Ku8jyEDgAbQCSTodeAPwEWAD8C0z+0Bpa1XdPIDWCEkPAK8D1pnZ3gz7fAn4FB5AK5qkFoKcYyuBdjObLnGVqpYPItWOH4T3f1nSWriCM7Nx4HGCy6aXlLY21c0DaO3YAuwCPiPpzRn2URHr43Ik6XJJ9Wm2LwFeTXCRxLGiV6yGeBe+hqS5EumnwHGCVsolBFevDACvMDP/4pU5STsIriL7N4JR+AngNOC9wGrgyjCrgysQD6A1RtJC4CqCeaHnAG1AP8EX8H8D/2pm/aWqn4tO0lsIPsfXEJzvXEjQ6vw18F/N7MclrF5N8ADqnHMx+TlQ55yLyQOoc87F5AHUOedi8gDqnHMxeQB1zrmYPIA651xMHkCdcy4mD6DOOReTB1DnnIvJA6jLWZgq+XpJ90g6LMkk3TpPmXpJn5L0vKQJSbskXSup6hId5nqs2ZaPun+cz82dyAOoy4clwHXARcDWiGW+CXyJIA3FhwlSU3wBuKUQFSyxXI812/JR94/zublkZuY3v+V0I1h3cmX4cwtgwK1z7H8+QdqJf07Z/tWw7MZSH1Me35ucjjXb8tnsn+3n5reTb94CrUCSrgi7W2+U9FlJeyWNS9om6fXFro+ZTZjZgSyKvItg7dEbUrbP/v7uuHWR9AtJT6bZ/qez71nc544p12PNtnzk/WN8bi5F1Z1vqjFfDO9vIGhBfBy4W9I6m2NJOkl1BOtIRjFjZn25VDKNjUCvmT2XvNHM9kk6CFycw3OvB+5Js/2C8P7xTAUL9L7keqzZli/ke+tSeACtbAIutTDnjaSdBKk73g3cNEe5NcALEV9jL8ECzPm0AsjU8jlAsLZl1iStARYBj6V5+EJgv5n1zvEUhXhfcj3WbMsX5L116XkArWw324kJw+4P78+cp9xh4PKIrzGWda3m10qw8G8648CCmM+7IbxPF0AvYI7WZ6gQ70uux5pt+UK9ty4ND6CVbU/yL2bWJwnm6YZakHTsvsJVa16jBAMY6bQQP2jPBtDHkzdK6iZIcXHbXIUL9L7keqzZli/Ue+vS8ABa2WYybJ8zOVyYiGxp1New/OdHmutc3ErguQyPzWcDsCfN+d+LwvvH5ypcoPcl12PNtnyh3luXho/C16bVwKGIt18X4PW3AYslnZW8UdJqgnN422I+7wXAzjTb3xbePz5P+UK8L7kea7blC/XeujS8BVqbSn0O9E7g08A1BBO9Z12T9HhWJLUBZwCDKdvPAj4ADAG753maQrwvkY9VUiPBMQyY2aFsy8fc3+XAA2gNKsS5PklXA1289De1XtK14c8PmNkDSa+/XdIW4ENh4HsQuBR4H3CbmT2a8twG3G9ml81RhfUEpy5eLun7wAPAWuAvw8frgb8BvpHpCQrxvmR5rCsJWtC3AVfEKB/nvY38ubk0Sj2T32/Z3wi+XAZcluaxklxNQjCgZRlu16fZvwH4DLCLIJ/5C8DngMaU/RaGz/HdeV7/g+F+byfopk4ATwF/DHwFGAFuKtHnFfVY16X7/KKWj7N/tp+b3068eVpjV9YkvR34N2CDmZ10hVHSfjcBfwF0mP9RuyLxQSRX7i4H7pgreIY2ADs8eLpi8haoq3gKJr8OEnTzN5e6Pq52eAvUVYMzgHZgR6kr4mqLt0Cdcy4mb4E651xMHkCdcy4mD6DOOReTB1DnnIvJA6hzzsXkAdQ552LyAOqcczF5AHXOuZj+P6wdKuejximzAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x252 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot the robustness\n",
    "\n",
    "settings = ['sphere_lin', 'sphere_nonlin', 'euc_lin', 'euc_nonlin', 'surface_lin', 'surface_nonlin' ]\n",
    "\n",
    "for s in settings:  \n",
    "    save_plot( s ) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

